Comparing Image Quality in Phase Contrast sub$\mu$ X-Ray Tomography -- A Round-Robin Study

How to evaluate and compare image quality from different sub-micrometer (sub$\mu$) CT scans? A simple test phantom made of polymer microbeads is used for recording projection images as well as 13 CT scans in a number of commercial and non-commercial scanners. From the resulting CT images, signal and noise power spectra are modeled for estimating volume signal-to-noise ratios (3D SNR spectra). Using the same CT images, a time- and shape-independent transfer function (MTF) is computed for each scan, including phase contrast effects and image blur ($\mathrm{MTF_{blur}}$). The SNR spectra and MTF of the CT scans are compared to 2D SNR spectra of the projection images. In contrary to 2D SNR, volume SNR can be normalized with respect to the object's power spectrum, yielding detection effectiveness (DE) a new measure which reveals how technical differences as well as operator-choices strongly influence scan quality for a given measurement time. Using DE, both source-based and detector-based sub$\mu$ CT scanners can be studied and their scan quality can be compared. Future application of this work requires a particular scan acquisition scheme which will allow for measuring 3D signal-to-noise ratios, making the model fit for 3D noise power spectra obsolete.

==> anc/MTF_evaluation-application.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# written by Maximilian Ullherr, maximilian.ullherr@physik.uni-wuerzburg.de,\n",
    "# Lehrstuhl fuer Roentgenmikroskopie/Universitaet Wuerzburg, Josef-Martin-Weg 63, 97074 Wuerzburg, Germany\n",
    "# last updated 2019-02-07\n",
    "\n",
    "%pylab\n",
    "import sys; sys.path.append('..')  # copy the pyETX module either into the folder with the notebook and remove this line\n",
    "from pyETX.MTF_evaluation import *  # only required import, will import two functions\n",
    "from pyETX.notebook import *\n",
    "print('kernel ready')\n",
    "\n",
    "print('\\n=== printing the docstring for the main evaluation function ===')\n",
    "help(MTF_Evaluator)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Application\n",
    "\n",
    "can be modified to do an actual evaluation\n",
    "\n",
    "    a) load images and select edge area\n",
    "    \n",
    "    b) apply correct slicing for edge area (optional)\n",
    "    \n",
    "    c) do evaluation\n",
    "    \n",
    "    \n",
    "Hint: If your edge measurements are horizontally, use arr.swapaxes(0, 1) to transpose the image.\n",
    "\n",
    "These cells are intended to be modified to run an evaluation on actual data\n",
    "\n",
    "This template runs a MTF evaluation on multiple images, (>= 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# a) load images and select edge area (from image plot window)\n",
    "import PIL\n",
    "images = [array(PIL.Image.open(fname)) for fname in [\n",
    "    'filename1',\n",
    "    'filename2'\n",
    "]]  # fill filenames here\n",
    "show_image(images[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# b) apply correct slicing for edge area\n",
    "view = slice(300, 500), slice(200, 800)\n",
    "edge_images = [image[view] for image in images]\n",
    "show_image(edge_images[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# c) do evaluation\n",
    "# fill parameters here\n",
    "result_path = ''\n",
    "description_str = ''\n",
    "parameter = []\n",
    "\n",
    "results = []\n",
    "for k, edge_image in enumerate(edge_images):\n",
    "    fig0 = show_image(edge_image)\n",
    "    display(fig0)\n",
    "    \n",
    "    MTFE = MTF_Evaluator(edge_image, f'MTF_from_edge_{description_str}_{parameter[k]:.2f}')\n",
    "    \n",
    "    display(MTFE.fig)\n",
    "    results.append(MTFE)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> anc/MTF_evaluation-simulation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# written by Maximilian Ullherr, maximilian.ullherr@physik.uni-wuerzburg.de,\n",
    "# Lehrstuhl fuer Roentgenmikroskopie/Universitaet Wuerzburg, Josef-Martin-Weg 63, 97074 Wuerzburg, Germany\n",
    "# last updated 2019-02-07\n",
    "\n",
    "%pylab\n",
    "import sys; sys.path.append('..')  # copy the pyETX module either into the folder with the notebook and remove this line\n",
    "from MTF_evaluation import *  # only required import, will import two functions\n",
    "from notebook import *\n",
    "print('kernel ready')\n",
    "\n",
    "print('\\n=== printing the docstring for the main evaluation function ===')\n",
    "help(MTF_Evaluator)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Simulation \n",
    "\n",
    "shows how this works and show example evaluation\n",
    "\n",
    "    a) generate test data\n",
    "    \n",
    "    b) estimate MTF with edge angle not known\n",
    "    \n",
    "    c) example for inaccurate direct MTF estimate"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# a) generate test data\n",
    "from MTF_evaluation import _bin_avg_1d, MTF_gauss\n",
    "from scipy.ndimage import gaussian_filter\n",
    "\n",
    "smooth_strength = 1.5  # MTF evaluation will work for values between 0.25 and 25\n",
    "rep_len = 10\n",
    "intensity = 1000\n",
    "dark = 80\n",
    "\n",
    "edge_image = zeros((200, 150), 'f4')\n",
    "for k in range(edge_image.shape[0]):\n",
    "    edge = zeros(rep_len*edge_image.shape[1], 'f4')\n",
    "    start = edge.shape[0]//2-edge_image.shape[0]//2\n",
    "    edge[:start+k] = 1.\n",
    "    edge = _bin_avg_1d(edge, rep_len)\n",
    "    edge_image[k, :] = edge\n",
    "\n",
    "edge_image = gaussian_filter(edge_image, smooth_strength)\n",
    "print(rad2deg(arctan(1/rep_len)))\n",
    "\n",
    "edge_image = (random.poisson(edge_image*intensity+dark)/(intensity+dark)).astype('f4')\n",
    "    \n",
    "plt.clf()\n",
    "plt.imshow(edge_image)\n",
    "plt.title('simulated edge image')\n",
    "display(plt.gcf())\n",
    "plt.close('all')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# b) evaluate MTF and estimate the edge angle automatically\n",
    "MTFE = MTF_Evaluator(edge_image, 'test', edge_angle=-rad2deg(arctan(1/rep_len))+1e-4)\n",
    "print(f'correct sigma: {smooth_strength:.5g}')\n",
    "\n",
    "print('fit parameters covariance matrix:\\n', MTFE.fit_pcov)  # additional results are available\n",
    "\n",
    "if MTFE.fig is not None:\n",
    "    MTFE.fig.axes[2].plot(MTFE.u, MTF_gauss(MTFE.u, smooth_strength), label='actual MTF')\n",
    "    MTFE.fig.axes[2].legend()\n",
    "    display(MTFE.fig)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# c) simple fourier MTF evaluation, does not work accurately at higher frequences (no noise treatment)\n",
    "from MTF_evaluation import get_MTF_ft\n",
    "MTF_coords, MTF, fig = get_MTF_ft(edge_image, None, plot_figure=True)\n",
    "\n",
    "if fig is not None:\n",
    "    fig.axes[0].plot(MTF_coords, MTF_gauss(MTF_coords, smooth_strength), label='actual MTF')\n",
    "    fig.axes[0].legend()\n",
    "    display(fig)\n",
    "    print('this algorithm is known to not work accurately on noisy data, use the one above')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.close('all')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> anc/MTF_evaluation.py <==
''' evaluation for MTF edge measurements

see the corresponding jupyter notebook for usage examples and more documentation

written by Maximilian Ullherr, maximilian.ullherr@physik.uni-wuerzburg.de, Lehrstuhl fuer Roentgenmikroskopie/Universitaet Wuerzburg, Josef-Martin-Weg 63, 97074 Wuerzburg, Germany

License for this code:

Copyright 2019 Universitaet Wuerzburg

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following disclaimer in the documentation and/or other materials provided with the distribution.

3. Neither the name of the copyright holder nor the names of its contributors may be used to endorse or promote products derived from this software without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
'''
version = 1, 0
version_str = f'v{".".join([str(v) for v in version])}'
version_date = '2019-02-28'

import os, json
import numpy as np
import matplotlib.pylab as plt
from scipy.interpolate import UnivariateSpline, interp1d
from scipy.ndimage import median_filter, gaussian_filter1d, gaussian_filter
from scipy.optimize import curve_fit

def _get_shifted_coordinates(edge_image, edge_angle, sampling_distance=1):
    increment = np.tan(np.deg2rad(edge_angle))
    coordinates = np.arange(edge_image.shape[1]) * sampling_distance
                    # ^^ correct sampling, as the edge is not actually rotated
    coordiantes_shifted = np.zeros_like(edge_image)
    for y_index in np.arange(coordiantes_shifted.shape[0]):
        coordiantes_shifted[y_index, :] = coordinates + y_index * sampling_distance * increment
    return coordiantes_shifted


def find_edge_angle(edge_image, edge_angle_search_values):
    # it is recommended that the edge image is blurred (e.g. gauss 2 px sigma, see get_MTF())
    vmin, vmax = np.percentile(edge_image, (5, 95)); diff = vmax - vmin
    edge_area = np.logical_and(np.less(edge_image, vmax-0.2*diff), np.greater(edge_image, vmin+0.1*diff))
    edge_widths = np.zeros_like(edge_angle_search_values)
    for aindex, edge_angle in enumerate(edge_angle_search_values):
        coordiantes_shifted = _get_shifted_coordinates(edge_image, edge_angle)
        edge_widths[aindex] = np.std(coordiantes_shifted[edge_area])
    edge_angle = edge_angle_search_values[np.argmin(edge_widths)]
    return edge_angle, edge_widths


def _bin_avg_1d(arr, bin_factor):
    binned = np.zeros(arr.shape[0]//bin_factor, arr.dtype)
    for k in range(bin_factor):
        binned += arr[k::bin_factor]
    binned /= bin_factor
    return binned


def MTF_exp(coords, mu):
    return np.exp(-coords*mu*2*np.pi)


def MTF_gauss(coords, sigma):
    return np.exp(-2*np.pi**2*coords**2*sigma**2*np.sign(sigma))


def MTF_sinc(coords, width):
    return np.sinc(coords*width)


def combined_MTF(coords, mu, sigma):
    return MTF_exp(coords, mu)*MTF_gauss(coords, sigma)


def get_MTF_ft(edge_image, edge_angle=None,
               angle_search_range=(-6, 6), plot_figure=False):
    # this method does not give useful results for noisy data, for demonstration purposes only
    print('WARNING: this algorithm is for demonstration only, it does not give useful results')
    
    if edge_angle is None:
        edge_image_smooth = gaussian_filter(edge_image, sigma=2, mode='nearest')
        edge_angle_search_values = np.linspace(angle_search_range[0], angle_search_range[1],
                                            abs(angle_search_range[0]-angle_search_range[1])//0.1)
        edge_angle, edge_widths = find_edge_angle(edge_image_smooth, edge_angle_search_values)
        for k in range(3):
            edge_angle_search_values = np.linspace(edge_angle-0.2**(k+1), edge_angle+0.1**(k+1), 20)
            edge_angle, edge_widths = find_edge_angle(edge_image_smooth, edge_angle_search_values)
        print('edge angle found = {:.3f} °'.format(edge_angle))

    MTF_coords = np.fft.rfftfreq(edge_image.shape[1]-2, np.cos(np.deg2rad(edge_angle)))
    PSF = edge_image[:, 1:-1] - edge_image[:, 0:-2]
    MTF_list = abs(np.fft.rfft(PSF))
    MTF = MTF_list.mean(axis=0)
    MTF /= MTF[0]
        
    if plot_figure:
        fig, axes = plt.subplots(1, 1, figsize=(4, 3))
        axes.plot(MTF_coords, MTF)
        axes.set_xlabel('spatial frequency (pixelsize = 1)'); axes.set_ylabel('MTF')#; axes[0].set_title('estimated MTF')
        axes.grid(); axes.set_xlim(0, 0.5); axes.set_ylim(0, None)
        return MTF_coords, MTF, fig
    else:
        return MTF_coords, MTF, None


class MTF_Evaluator:
    def __init__(self, edge_image:np.ndarray, save_path:(str, None)=None,
                 edge_angle:(float, None)=None, oversampling_factor:int=-3, angle_search_range:tuple=(-10, 10),
                 divby_sinc:bool=True, fit_model=True):
        '''
        compute the MTF from a tilted edge image measurement

        - actual tilt should be smaller than 10 degrees (angle relative to y-axis)
        - an image with a horizontal edge must be flipped (use array.swapaxes(0, 1))
        - the egde may be left-right or right-left
        - the algorith applies a lot of subpixel smoothing and will work for very noisy images or uneven edges,
          but may not be ideal for images with little noise
        - the calculated MTF may possibly not fall below 0.1 due to noise (higher for severe noise),
          even if the actual MTF goes to zero (have at least 1000 counts for a edge image)
        - the real MTF should satisfy the nyquist criterion (MTF(u_max) = 0) to get good results,
          MTF(u_max) > 0.5 will have systematic errors (estimated MTF < real MTF)
        - after the object is initialized it will hold the evaluation results

        :param edge_image:      image containing an edge
        :param save_path:       save the plot and raw data to disk (file endings will be appended to the path given)
        :param edge_angle:      angle of the edge, can be found with find_edge_angle()
                                if == None, edge angle is determined automatically (see angle_search_range)
        :param oversampling_factor:      oversampling factor, higher values do more subpixel smoothing
        :param angle_search_range:      search range for automatic determination of edge angle
        :param divby_sinc:      divide by the sinc part of the MTF (pixel area MTF), recommended to leave on
        :param plot_figure:     plot the figure
        '''
        self.save_path = save_path

        if oversampling_factor < 0:
            oversampling_factor = edge_image.shape[0]//(-oversampling_factor)

        if edge_angle is None:
            edge_image_smooth = gaussian_filter(edge_image, sigma=2, mode='nearest')
            edge_angle_search_values = np.linspace(angle_search_range[0], angle_search_range[1],
                                                abs(angle_search_range[0]-angle_search_range[1])//0.1)
            edge_angle, edge_widths = find_edge_angle(edge_image_smooth, edge_angle_search_values)
            for k in range(3):
                edge_angle_search_values = np.linspace(edge_angle-0.1**(k+1), edge_angle+0.1**(k+1), 20)
                edge_angle, edge_widths = find_edge_angle(edge_image_smooth, edge_angle_search_values)
            if edge_angle in (edge_angle_search_values[0], edge_angle_search_values[-1]):
                raise RuntimeError('WARNING: correct edge angle not found, increase search interval (angle_search_range argument) or image area')
            print('edge angle found = {:.3f} °'.format(edge_angle))

        increment = np.tan(np.deg2rad(edge_angle))
        sampling_distance = 1 * np.cos(np.deg2rad(edge_angle))
        coordiantes_shifted = _get_shifted_coordinates(edge_image, edge_angle,
                                                       sampling_distance=sampling_distance)

        coords_unsorted = coordiantes_shifted.flatten()
        sort_indices = np.argsort(coords_unsorted)
        self.coords_sorted = coords_unsorted[sort_indices]; self.edge_sorted = edge_image.flatten()[sort_indices]

        self.edge_sorted_smoothed = median_filter(self.edge_sorted, int(oversampling_factor*0.9), mode='nearest')
        self.edge_sorted_smoothed = gaussian_filter1d(self.edge_sorted_smoothed, oversampling_factor*0.3, mode='nearest')
        self.inpt_coords = np.linspace(self.coords_sorted[0], self.coords_sorted[-1], oversampling_factor*edge_image.shape[1])
        sampling = self.inpt_coords[1] - self.inpt_coords[0]

        s = ((self.edge_sorted_smoothed-self.edge_sorted)**2).sum()
        self.inpt_edge = UnivariateSpline(self.coords_sorted, self.edge_sorted, s=s)(self.inpt_coords)

        self.inpt_edge = median_filter(self.inpt_edge, int(oversampling_factor*0.7), mode='nearest')
        self.inpt_edge = gaussian_filter1d(self.inpt_edge, oversampling_factor*0.2, mode='nearest')

        self.PSF = self.inpt_edge[1:] - self.inpt_edge[:-1]
        self.PSF = self.PSF*np.sign(self.PSF.mean())*oversampling_factor
        self.x = np.copy(self.inpt_coords[:-1])
        self.outside_len = int(abs(np.ceil(increment*edge_image.shape[0]))/2)*oversampling_factor
        self.PSF = self.PSF[self.outside_len:-self.outside_len]
        self.x = self.x[self.outside_len:-self.outside_len]

        self.edge_position = self.x[np.argmax(self.PSF)]
        self.x -= self.edge_position

        self.MTF = abs(np.fft.rfft(self.PSF))
        self.MTF = median_filter(self.MTF, 3, mode='nearest')
        self.u = np.fft.rfftfreq(len(self.PSF), sampling)

        actual_range = self.u <= 0.5  #  0.5 is the actual nyquist frequency
        self.MTF = self.MTF[actual_range]/self.MTF[0]
        self.u = self.u[actual_range]
        self.effective_resolution = 1/(2*max(self.u[self.MTF > 0.2]))

        if divby_sinc:
            self.MTF /= np.sinc(self.u)


        try:
            self.estimate_FWHM()
            print(f'effective resolution (at 20 % MTF) = {self.effective_resolution:.2f} px, FWHM = {self.FWHM:.2f} px')
        except:
            self.FWHM = np.NaN
            print(f'self.effective_resolution (at 20 % MTF) = {self.effective_resolution:.2f} px, FWHM failed')

        if fit_model:
            self.fit_model()

        self.save_results(save_path)  # will only generate plots if save_path is None

    def fit_model(self, model_func=combined_MTF, params=('mu', 'sigma'), **kwargs):
        '''
        Fit a model function to the MTF generated before.

        The default model function is a product of a gauss and a exp function, which usually works well for x-ray imaging.
        For this model, the two fit parameters are somewhat anticorrelated, so it is better to compare the resulting MTFs.
        A typical systematic error from noise in the image is that the parameter mu is higher at the cost of sigma.

        MTF_Evaluator.model_func(u, *MTF_Evaluator.fit_popt) will plot the fit result (see save_results())

        :param model_func:  callable which represents the model with model_func(u, **params)
        :param params:      parameter names for model_func
        :param kwargs:      kwargs for scipy.optimize.curve_fit
        :return:
        '''
        kwargs.setdefault('bounds', (0, np.inf))
        try:
            popt, pcov = curve_fit(model_func, self.u, self.MTF, **kwargs)
            result = self.print_fit_result(popt, pcov, params)
            if self.save_path is not None:
                with open(self.save_path+'_MTF_fit.json', 'w') as file:
                    json.dump(result, file)

            self.fit_result = result
            self.fit_popt = popt
            self.fit_pcov = pcov
            self.model_func = model_func
            return popt, pcov, result

        except RuntimeError as exc:
            print(f'WARNING: fit failed with {repr(exc)}')
            return None, None, {}

    @staticmethod
    def print_fit_result(popt, pcov, params):
        result = {}
        print('MTF model fit result:')
        for opt, std, param in zip(popt, np.sqrt(np.diag(pcov)), params):
            print(f'{param}: {opt:.5g} +- {std:.4g}')
            result[param] = opt
            result[param+'_err'] = std
        return result

    def estimate_FWHM(self, med_smooth=None):
        loc = self.x <= 0
        self.x_left = self.x[loc]
        PSF_left = self.PSF[loc]
        if med_smooth is not None:
            PSF_left = median_filter(PSF_left, med_smooth, mode='nearest')
        loc = self.x >= 0
        self.x_right = self.x[loc]
        PSF_right = self.PSF[loc]
        if med_smooth is not None:
            PSF_right = median_filter(PSF_right, med_smooth, mode='nearest')
        del loc
        max_val = self.PSF.max()
        self.hwhm_left = float(-interp1d(PSF_left, self.x_left)(max_val / 2))
        self.hwhm_right = float(interp1d(PSF_right, self.x_right)(max_val / 2))
        self.FWHM = self.hwhm_left + self.hwhm_right
        if 0:
            plt.clf()
            plt.plot(PSF_left, -self.x_left, '+')
            plt.plot(PSF_right, self.x_right, 'x')
            plt.ylim(0, 20)
            plt.vlines(0, 0, 10)
            plt.vlines(max_val, 0, 10)
            plt.vlines(max_val / 2, 0, 10)

    def save_results(self, save_path):
        plot_range = -5*self.effective_resolution, 5*self.effective_resolution
        self.fig, axes = plt.subplots(1, 3, figsize=(11, 3))
        self.fig.set_tight_layout(True)
        axes[0].plot((self.coords_sorted-self.edge_position), self.edge_sorted, ',')
        axes[0].plot((self.inpt_coords-self.edge_position)[self.outside_len:-self.outside_len], self.inpt_edge[self.outside_len:-self.outside_len])
        axes[0].set_xlabel('position (centered)'); axes[0].set_ylabel('edge image gray value')
        axes[1].plot(self.x, self.PSF)
        axes[1].set_xlabel('position (centered)'); axes[1].set_ylabel('psf')
        axes[1].set_xlim(*plot_range)
        axes[2].plot(self.u, self.MTF, label='estimated MTF')
        axes[2].set_xlabel('spatial frequency (pixelsize = 1)'); axes[2].set_ylabel('MTF')
        axes[0].grid(); axes[1].grid(), axes[2].grid()
        axes[2].set_ylim(0, None)

        if np.isfinite(self.FWHM):
            axes[1].vlines((-self.hwhm_left, self.hwhm_right), 0., self.PSF.max(), linestyles='dashed')
        
        if hasattr(self, 'fit_result'):
            self.fig.axes[2].plot(self.u, self.model_func(self.u, *self.fit_popt), label='MTF fit')
            self.fig.axes[2].legend()
            
        plt.close(self.fig)
        if save_path is not None:
            assert_base_folder_exists(save_path)
            self.fig.savefig(save_path+'_MTF_plots.pdf')

            if hasattr(self, 'fit_result'):
                with open(save_path + '_MTF_fit.json', 'w') as file:
                    json.dump(self.fit_result, file)

            assert_base_folder_exists(save_path)
            data = np.vstack((self.u, self.MTF)).swapaxes(0, 1)
            np.savetxt(save_path+'_MTF_data.txt', data, header="MTF estimate result\nMTF coordinates (spatial frequency), MTF values")
            data = np.vstack((self.x, self.PSF)).swapaxes(0, 1)
            np.savetxt(save_path+'_PSF_data.txt', data, header=f"PSF estimate result\nPSF coordinates (centered), PSF values\nFWHM: {self.FWHM:.2f}")

            print(f'saved results to {os.path.abspath(save_path+"*")}')


def show_image(image, title=None, figsize=None, vrange=None, perc_val=(1, 99)):
    if figsize is None:
        figsize = 12, 12*image.shape[1]/image.shape[0]
    fig, ax = plt.subplots(1, 1, figsize=figsize)
    if vrange is None:
        vrange = np.nanpercentile(image, perc_val)
    ax.imshow(image, cmap=plt.cm.gray, interpolation='none', vmin=vrange[0], vmax=vrange[1])
    if title is not None: ax.set_title(title)
    ax.axis('off')
    return fig


def assert_base_folder_exists(fname):
    folder = os.path.split(fname)[0]
    if folder != '' and not os.path.isdir(folder):
        os.makedirs(folder)


==> anc/SNR_u_evaluation-application.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# written by Maximilian Ullherr, maximilian.ullherr@physik.uni-wuerzburg.de,\n",
    "# Lehrstuhl fuer Roentgenmikroskopie/Universitaet Wuerzburg, Josef-Martin-Weg 63, 97074 Wuerzburg, Germany\n",
    "# last updated 2019-02-26\n",
    "\n",
    "%pylab\n",
    "import sys; sys.path.append('..')  # copy the pyETX module either into the folder with the notebook and remove this line\n",
    "from SNR_u_evaluation import *\n",
    "\n",
    "print('\\n=== printing the docstring for the main function ===')\n",
    "help(estimate_SNR)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Template\n",
    "\n",
    "These cells are intended to be modified to run an evaluation on actual data."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# a) define data folders\n",
    "\n",
    "# fill folder names here:\n",
    "base_path = ''\n",
    "images_folders = [os.path.join(base_path, folder) for folder in [\n",
    "    'images1',\n",
    "    'images2'\n",
    "]]\n",
    "refs_folders = [os.path.join(base_path, folder) for folder in [\n",
    "    'refs1', # entries may be None\n",
    "    'refs2'\n",
    "]]\n",
    "dark_folders = [os.path.join(base_path, folder) for folder in [\n",
    "    'darks1', # entries may be None\n",
    "    'darks2'\n",
    "]]\n",
    "\n",
    "view3 = slice(None, None), slice(None, None), slice(None, None)  # default value for slice\n",
    "\n",
    "# load stack average to select evaluation area\n",
    "from file_access import ImagesReader, save_image\n",
    "image = ImagesReader(images_folders[0]).get_stack_average()\n",
    "ref = ImagesReader(refs_folders[0]).get_stack_average()\n",
    "dark = ImagesReader(dark_folders[0]).get_stack_average()\n",
    "\n",
    "test_image = (image - dark)/(ref - dark)\n",
    "fig1 = show_image(test_image)\n",
    "display(fig1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# b) select evaluation area\n",
    "# select an area that contains lots of signal\n",
    "# all compared parameters need to be evaluated at the same area or need to be measured on a homogenous sample\n",
    "view = slice(300, 800), slice(200, 700)\n",
    "fig2 = show_image(test_image[view])\n",
    "display(fig2)\n",
    "view3 = slice(None, None), *view"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# c) compute and plot the SNR curves\n",
    "# fill parameters here\n",
    "result_path = ''\n",
    "description_str = ''\n",
    "parameter_1 = []  # use only if needed\n",
    "parameter_2 = []  # use only if needed\n",
    "\n",
    "# refs = ImagesReader(0, refs_folder).load_all()  # use this line if all series use the same refs \n",
    "                                                  # define refs_folder above\n",
    "\n",
    "filterer = ImageSeriesPixelArtifactFilterer()\n",
    "\n",
    "results = []\n",
    "figure = None\n",
    "for k in range(len(images_folders)):\n",
    "    data = ImagesReader(images_folders[k]).load_all()\n",
    "    refs = ImagesReader(refs_folders[k]).load_all() # possibly move out of the loop if only one ref\n",
    "    darks = ImagesReader(dark_folders[k]).load_all() # if not needed, delete this line and usage below\n",
    "    \n",
    "    SNR_eval = SNR_Evaluator()\n",
    "     \n",
    "    SNR_eval.estimate_SNR(data[view3], refs[view3], darks[view3], series_filterer=filterer,\n",
    "        save_path=os.path.join(result_path, f'SNR(u)_{description_str}_{parameter_1[k]:.2f}_{parameter_2[k]:.2f}'))\n",
    "    \n",
    "    figure = SNR_eval.plot(figure, f'{description_str}_{parameter_1[k]:.2f}_{parameter_2[k]:.2f}')\n",
    "    # passing an existing figure here will plot all SNR curves into one figure\n",
    "    \n",
    "    results.append(SNR_eval)\n",
    "\n",
    "SNR_eval.finalize_figure(figure, save_path=None) # this saves the plots\n",
    "display(figure)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> anc/SNR_u_evaluation-simulation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "# written by Maximilian Ullherr, maximilian.ullherr@physik.uni-wuerzburg.de,\n",
    "# Lehrstuhl fuer Roentgenmikroskopie/Universitaet Wuerzburg, Josef-Martin-Weg 63, 97074 Wuerzburg, Germany\n",
    "# last updated 2019-08-08\n",
    "\n",
    "%pylab\n",
    "import sys; sys.path.append('..')  # copy the pyETX module either into the folder with the notebook and remove this line\n",
    "from SNR_u_evaluation import *\n",
    "\n",
    "print('\\n=== printing the docstring for the main function ===')\n",
    "help(estimate_SNR)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Contents\n",
    "\n",
    "1\\. Simulation - shows how this works and show example evaluation\n",
    "\n",
    "    a) generate test data\n",
    "    \n",
    "    b) estimate SNR without flats/refs+darks\n",
    "    \n",
    "    c) estimate SNR with flats/refs but no darks\n",
    "    \n",
    "    d) inaccurate SNR estimate without pixel defect removal\n",
    "    \n",
    "    e) configure pixel defect removal\n",
    "    \n",
    "    f) generate test data with darks\n",
    "    \n",
    "    g) estimate SNR with flats/refs and darks\n",
    "   \n",
    "2\\. optimal measurement parameters\n",
    "\n",
    "*some simulations to choose the correct measurement parameters*\n",
    "   \n",
    "# 1. Simulation\n",
    "\n",
    "## simple, no refs/flats\n",
    "\n",
    "Warning: Do not use this for images that are already flat/dark corrected, it would result in reduced accuracy."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# a) generate test data\n",
    "base_intensity = 100\n",
    "test_projs, test_proj = generate_test_data(base_intensity=base_intensity, add_pixel_defects=False, shape=(700, 700))\n",
    "    \n",
    "test_flats = random.poisson(ones_like(test_projs)*base_intensity)\n",
    "show_image(test_projs.mean(axis=0), figsize=(5, 5))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# b) estimate SNR without flats/refs+darks\n",
    "\n",
    "u, S, N, SNR, avg_image = estimate_SNR(test_projs, save_path='test_SNR_result')\n",
    "\n",
    "\n",
    "PS = PowerSpectrumCalculator(test_projs.shape[1:])\n",
    "S_coord, S_actual = PS.radial_power_spectrum(test_proj)\n",
    "\n",
    "fig, axes = plt.subplots(1, 3, figsize=(12, 4), tight_layout=True)\n",
    "\n",
    "axes[0].semilogy(u, SNR, label='computed SNR')\n",
    "axes[0].semilogy(u, S_actual/base_intensity, label='actual')\n",
    "axes[0].set_ylim(detect_lower_SNR_limit(SNR), None)\n",
    "axes[1].semilogy(u, S, label='computed signal power spectrum')\n",
    "axes[1].semilogy(u, S_actual, label='actual')\n",
    "axes[1].set_ylim(detect_lower_SNR_limit(S), None)\n",
    "axes[2].plot(u, N, label='computed noise power spectrum')\n",
    "axes[2].plot(u, ones_like(N)*mean(N), label='mean of computed')\n",
    "axes[2].plot(u, ones_like(N)*sqrt(mean(test_proj**2)), label='actual')\n",
    "\n",
    "[ax.legend() for ax in axes]; [ax.grid() for ax in axes]\n",
    "[ax.set_xlabel('spatial frequency') for ax in axes]\n",
    "[axes[k].set_title(t) for k, t in enumerate(('SNR', 'signal power spectra', 'noise'))]\n",
    "\n",
    "display(fig)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## with refs/flats"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# c) estimate SNR with flats/refs but no darks\n",
    "\n",
    "u, S, N, SNR, mean_im = %time estimate_SNR(test_projs, refs=test_flats)\n",
    "\n",
    "PS = PowerSpectrumCalculator(test_projs.shape[1:])\n",
    "u, S_actual = PS.radial_power_spectrum(test_proj/base_intensity)\n",
    "\n",
    "fig, axes = plt.subplots(1, 3, figsize=(12, 4), tight_layout=True)\n",
    "\n",
    "axes[0].semilogy(u, SNR, label='computed SNR')\n",
    "axes[0].semilogy(u, S_actual*base_intensity, label='actual')\n",
    "axes[0].set_ylim(detect_lower_SNR_limit(SNR), None)\n",
    "axes[1].semilogy(u, S, label='computed signal power spectrum')\n",
    "axes[1].semilogy(u, S_actual, label='actual')\n",
    "axes[1].set_ylim(detect_lower_SNR_limit(S), None)\n",
    "axes[2].plot(u, N, label='computed noise power spectrum')\n",
    "axes[2].plot(u, ones_like(N)*mean(N), label='mean of computed')\n",
    "axes[2].plot(u, ones_like(N)/sqrt(mean(test_proj**2)), label='actual')\n",
    "\n",
    "[ax.legend() for ax in axes]; [ax.grid() for ax in axes]\n",
    "[ax.set_xlabel('spatial frequency') for ax in axes]\n",
    "[axes[k].set_title(t) for k, t in enumerate(('SNR', 'signal power spectra', 'noise'))]\n",
    "\n",
    "display(fig)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## signal artifacts example: no pixel defect removal\n",
    "\n",
    "#### ==== WARNING ==== \n",
    "\n",
    "The SNR estimate will be highly inaccurate if pixel defects are present but not removed. \n",
    "\n",
    "This will typically have the effect that the SNR appears to be constantly high over most of the frequency range.\n",
    "\n",
    "In actual applications, this effect is usually less severe than in this example.\n",
    "\n",
    "These artifacts can often not be fully suppressed. If they are reduced to a magnitude of 0.001, it is often sufficiently good."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# d) inaccurate SNR estimate without pixel defect removal\n",
    "test_projs_f = copy(test_projs)\n",
    "fmax(test_projs_f, 1, out=test_projs_f)  # remove NaN\n",
    "\n",
    "u, S, N, SNR, mean_im = %time estimate_SNR(test_projs_f, refs=test_flats)\n",
    "\n",
    "PS = PowerSpectrumCalculator(test_projs.shape[1:])\n",
    "u, S_actual = PS.radial_power_spectrum(test_proj/base_intensity)\n",
    "\n",
    "fig, axes = plt.subplots(1, 3, figsize=(12, 4), tight_layout=True)\n",
    "\n",
    "axes[0].semilogy(u, SNR, label='computed SNR')\n",
    "axes[0].semilogy(u, S_actual*base_intensity, label='actual')\n",
    "axes[0].set_ylim(detect_lower_SNR_limit(SNR), None)\n",
    "axes[1].semilogy(u, S, label='computed signal power spectrum')\n",
    "axes[1].semilogy(u, S_actual, label='actual')\n",
    "axes[1].set_ylim(detect_lower_SNR_limit(S), None)\n",
    "axes[2].plot(u, N, label='computed noise power spectrum')\n",
    "axes[2].plot(u, ones_like(N)*mean(N), label='mean of computed')\n",
    "axes[2].plot(u, ones_like(N)/mean(test_proj), label='actual')\n",
    "\n",
    "[ax.legend() for ax in axes]; [ax.grid() for ax in axes]\n",
    "[ax.set_xlabel('spatial frequency') for ax in axes]\n",
    "[axes[k].set_title(t) for k, t in enumerate(('SNR', 'signal power spectra', 'noise'))]\n",
    "\n",
    "display(fig)\n",
    "print('this is NOT how an evaluation should be done and the results are inaccurate')\n",
    "print('note that noise is still accurate, only the signal is distorted')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## pixel defect removal configuration\n",
    "\n",
    "pixel defects should usually account for less than 1 % of the pixels, here we have 0.67 %."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# e) configure pixel defect removal\n",
    "filterer = ImageSeriesPixelArtifactFilterer()\n",
    "#filterer.defect_threshold = np.sqrt(base_intensity/test_projs.shape[0])*10\n",
    "filterer.verbose = True\n",
    "\n",
    "filterer.defect_threshold = 0.001  # too low, produces warning\n",
    "filterer.test(test_projs, test_flats)\n",
    "\n",
    "filterer.defect_threshold = 0.3  # good\n",
    "filterer.test(test_projs, test_flats)\n",
    "\n",
    "filterer.defect_threshold = 100  # too high, no warning (!)\n",
    "filterer.test(test_projs, test_flats)\n",
    "print('no warning, but ineffective filter')\n",
    "\n",
    "filterer.defect_threshold = 0.3\n",
    "test_projs_f = %time filterer(test_projs/test_flats.mean(axis=0))\n",
    "\n",
    "display(show_image(test_projs.mean(axis=0), figsize=(5, 5)))\n",
    "display(show_image(test_projs_f.mean(axis=0), figsize=(5, 5)))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## with refs/flats and darks"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# f) generate test data with darks\n",
    "base_intensity = 300\n",
    "dark_intensity = 5\n",
    "\n",
    "test_projs, test_proj = generate_test_data(base_intensity=base_intensity)\n",
    "\n",
    "test_flats = random.poisson(ones_like(test_projs)*(base_intensity+dark_intensity))\n",
    "test_darks = random.poisson(ones_like(test_projs)*dark_intensity)\n",
    "test_projs += random.poisson(ones_like(test_projs)*dark_intensity)\n",
    "\n",
    "show_image(test_projs[0]/test_flats.mean(axis=0), figsize=(5, 5))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# g) estimate SNR with flats/refs and darks\n",
    "filterer = ImageSeriesPixelArtifactFilterer()\n",
    "filterer.verbose = True\n",
    "\n",
    "u, S, N, SNR, mean_im = %time estimate_SNR(test_projs, refs=test_flats, darks=test_darks, series_filterer=filterer)\n",
    "\n",
    "PS = PowerSpectrumCalculator(test_projs.shape[1:])\n",
    "u, S_actual = PS.radial_power_spectrum(test_proj/base_intensity)\n",
    "\n",
    "fig, axes = plt.subplots(1, 3, figsize=(12, 4), tight_layout=True)\n",
    "\n",
    "axes[0].semilogy(u, SNR, label='computed SNR')\n",
    "axes[0].semilogy(u, S_actual*base_intensity, label='actual')\n",
    "axes[0].set_ylim(detect_lower_SNR_limit(SNR), None)\n",
    "axes[1].semilogy(u, S, label='computed signal power spectrum')\n",
    "axes[1].semilogy(u, S_actual, label='actual')\n",
    "axes[1].set_ylim(detect_lower_SNR_limit(S), None)\n",
    "axes[2].plot(u, N, label='computed noise power spectrum')\n",
    "axes[2].plot(u, ones_like(N)*mean(N), label='mean of computed')\n",
    "axes[2].plot(u, ones_like(N)/mean(test_proj), label='actual (with dark noise)')\n",
    "\n",
    "[ax.legend() for ax in axes]\n",
    "[ax.set_xlabel('spatial frequency') for ax in axes]\n",
    "[axes[k].set_title(t) for k, t in enumerate(('SNR', 'signal power spectra', 'noise'))]\n",
    "\n",
    "display(fig)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 2. optimal measurement parameters\n",
    "\n",
    "the aim is to reduce the errors while keeping measurement times low\n",
    "\n",
    "note that different signal strengths change the optimal setup\n",
    "\n",
    "### conclusion\n",
    "\n",
    "- a higher number of projections (=images) is translated almost linearly to a better lower limit (increasing both number of flats and number of images)\n",
    "- a higher number of counts only has a small effect on the lower limit\n",
    "- a very low intensity (e.g. 30 average counts) in the individual images is sufficient if a high number of images is used\n",
    "- taking a higher number of images is more time efficient than longer exposure times\n",
    "- taking more flats/refs than images is good for precision\n",
    "\n",
    "### recommendations\n",
    "\n",
    "- 100 images per SNR measurement are recommended for a high precision. If this is impossible, take as many images as reasonably possible.\n",
    "- 100 counts per image are probably sufficient, but do not go above 500 counts.\n",
    "- Less than 1000 counts in sum (e.g. 25x40) is not recommended.\n",
    "- The product of the number of images and the counts should be larger than the number of counts in a normal image\n",
    "- If the flats/refs are reused for several image series, then take many more flats/refs than images. Example: 10 parameters with 100 images each and 300 flats/refs.\n",
    "\n",
    "### suggested setups (examples)\n",
    "\n",
    "- high precision: 100 images with 100-200 counts each\n",
    "- medium precision: 60 images with 60-200 counts each\n",
    "- low precisions: 30 images with 40-200 counts each"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def geometric_mean_diff(arr1, arr2):\n",
    "    return exp(np.nanmean(np.abs(log(arr1)-log(arr2))))\n",
    "\n",
    "def estimate_SNR_error(SNR_estimate, SNR_actual):\n",
    "    lower_limit = detect_lower_SNR_limit(SNR_estimate)\n",
    "    loc = SNR_estimate > lower_limit*3\n",
    "    loc &= SNR_estimate < lower_limit*1e2\n",
    "    gavg_err = geometric_mean_diff(SNR_estimate[loc], SNR_actual[loc])\n",
    "    return gavg_err, lower_limit\n",
    "\n",
    "def estimate_SNR_error_comparable(SNR_estimate, SNR_actual, max_bin):\n",
    "    lower_limit = detect_lower_SNR_limit(SNR_estimate)\n",
    "    gavg_err = geometric_mean_diff(SNR_estimate[:max_bin], SNR_actual[:max_bin])\n",
    "    return gavg_err, lower_limit\n",
    "\n",
    "base_intensities = (10, 30, 100, 300, 1000)\n",
    "nprojs = (2, 10, 50, 250)\n",
    "#base_intensities = (10, 30)\n",
    "#nprojs = (10, 100)\n",
    "max_nprojs = max(nprojs)\n",
    "print('WARNING: low_limit and err have a very low precision and vary a lot from run to run')\n",
    "\n",
    "for base_intensity in base_intensities:\n",
    "    test_projs, test_proj = generate_test_data((500, 500), base_intensity=base_intensity, nproj=max_nprojs, \n",
    "                                               add_pixel_defects=False)\n",
    "    test_flats = random.poisson(ones_like(test_projs)*base_intensity)\n",
    "    PS = PowerSpectrumCalculator(test_projs.shape[1:])\n",
    "    S_coord, S_actual = PS.radial_power_spectrum(test_proj/base_intensity)\n",
    "    print('generated data')\n",
    "    if base_intensity < 50: # fix for division by zero\n",
    "        fmax(1, test_projs, out=test_projs)\n",
    "        fmax(1, test_flats, out=test_flats)\n",
    "    for nproj in nprojs:\n",
    "        low_limit = 0.\n",
    "        gavg_err = 0.\n",
    "        u_bins, S, N, SNR, mean_im = estimate_SNR(test_projs[:nproj], refs=test_flats[:nproj])\n",
    "        gavg_err, low_limit = estimate_SNR_error_comparable(SNR, S_actual*base_intensity, 12)\n",
    "        gavg_err -= 1\n",
    "        if low_limit is None: low_limit = 0.0\n",
    "        \n",
    "        print(f'{base_intensity:4} counts x {nproj:4} images: low_limit = {low_limit:7.4e}; err = {gavg_err*100:7.1f} %')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "nprojs = (2, 3, 10, 30, 100, 300, 1000)\n",
    "max_nprojs = max(nprojs)\n",
    "nproj_other = 100\n",
    "print('WARNING: low_limit and err have a very low precision and vary a lot from run to run')\n",
    "\n",
    "base_intensity = 100\n",
    "test_projs, test_proj = generate_test_data((300, 300), base_intensity=base_intensity, nproj=max_nprojs, \n",
    "                                           add_pixel_defects=False)\n",
    "test_flats = random.poisson(ones_like(test_projs)*base_intensity)\n",
    "PS = PowerSpectrumCalculator(test_projs.shape[1:])\n",
    "S_coord, S_actual = PS.radial_power_spectrum(test_proj/base_intensity)\n",
    "print('generated data')\n",
    "if base_intensity < 50: # fix for division by zero\n",
    "    fmax(1, test_projs, out=test_projs)\n",
    "    fmax(1, test_flats, out=test_flats)\n",
    "    \n",
    "for nproj in nprojs:\n",
    "    u_bins, S, N, SNR, mean_im = estimate_SNR(test_projs[:nproj], \n",
    "                                              refs=test_flats[:nproj_other])\n",
    "\n",
    "    gavg_err, low_limit = estimate_SNR_error_comparable(SNR, S_actual*base_intensity, 12)\n",
    "    gavg_err -= 1\n",
    "    print(f'{base_intensity:4} counts x [{nproj:4} images, {nproj_other:4} flats]: low_limit = {low_limit:7.4e}; err = {gavg_err*100:7.1f} %')    \n",
    "\n",
    "for nproj in nprojs:\n",
    "    u_bins, S, N, SNR, mean_im = estimate_SNR(test_projs[:nproj_other], \n",
    "                                              refs=test_flats[:nproj])\n",
    "\n",
    "    gavg_err, low_limit = estimate_SNR_error_comparable(SNR, S_actual*base_intensity, 12)\n",
    "    gavg_err -= 1\n",
    "\n",
    "    print(f'{base_intensity:4} counts x [{nproj_other:4} images, {nproj:4} flats]: low_limit = {low_limit:7.4e}; err = {gavg_err*100:7.1f} %')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "base_intensity = 100\n",
    "nprojs         = (2, 10, 50, 250)\n",
    "max_nprojs = max(nprojs)\n",
    "\n",
    "fig, ax = plt.subplots(1, 1, figsize=(6, 6), tight_layout=True)\n",
    "\n",
    "test_projs, test_proj = generate_test_data((300, 300), base_intensity=base_intensity, nproj=max_nprojs, \n",
    "                                           add_pixel_defects=False)\n",
    "test_flats = random.poisson(ones_like(test_projs)*base_intensity)\n",
    "PS = PowerSpectrumCalculator(test_projs.shape[1:])\n",
    "u, S_actual = PS.radial_power_spectrum(test_proj/base_intensity)\n",
    "print('generated data')\n",
    "ax.semilogy(u, S_actual*base_intensity, label='actual')\n",
    "\n",
    "for nproj in nprojs:\n",
    "    u, S, N, SNR, mean_im = estimate_SNR(test_projs[:nproj], refs=test_flats[:nproj])\n",
    "    \n",
    "    fmax(SNR, detect_lower_SNR_limit(SNR), out=SNR)\n",
    "    ax.semilogy(u, SNR, label=f'computed SNR, nproj = {nproj}')\n",
    "\n",
    "ax.legend()\n",
    "ax.set_xlabel('spatial frequency')\n",
    "ax.set_ylabel('SNR (clipped to lower limit)')\n",
    "\n",
    "plt.show(fig)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "base_intensities = (10, 30, 100, 300)\n",
    "nproj      = 50\n",
    "max_nprojs = max(nprojs)\n",
    "plotted_actual = False\n",
    "\n",
    "fig, ax = plt.subplots(1, 1, figsize=(6, 6), tight_layout=True)\n",
    "\n",
    "\n",
    "for base_intensity in base_intensities:\n",
    "    test_projs, test_proj = generate_test_data((300, 300), base_intensity=base_intensity, nproj=max_nprojs, \n",
    "                                               add_pixel_defects=False)\n",
    "    test_flats = random.poisson(ones_like(test_projs)*base_intensity)\n",
    "    if base_intensity < 50: # fix for division by zero\n",
    "        fmax(1, test_projs, out=test_projs)\n",
    "        fmax(1, test_flats, out=test_flats)\n",
    "    print('generated data')\n",
    "    \n",
    "    if not plotted_actual:\n",
    "        PS = PowerSpectrumCalculator(test_projs.shape[1:])\n",
    "        u, S_actual = PS.radial_power_spectrum(test_proj/base_intensity)\n",
    "        ax.semilogy(u, S_actual*100, label='actual')\n",
    "        plotted_actual = True\n",
    "        \n",
    "    u, S, N, SNR, mean_im = estimate_SNR(test_projs, refs=test_flats)\n",
    "    fmax(SNR, detect_lower_SNR_limit(SNR), out=SNR)\n",
    "    ax.semilogy(u, SNR/base_intensity*100, label=f'computed SNR (scaled to 100 counts), {base_intensity} counts')\n",
    "\n",
    "ax.legend()\n",
    "ax.set_xlabel('spatial frequency')\n",
    "ax.set_ylabel('SNR (clipped to lower limit)')\n",
    "\n",
    "plt.show(fig)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.close('all')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> anc/SNR_u_evaluation.py <==
''' evaluation for SNR spectra measurements

see the corresponding jupyter notebook for usage examples and more documentation

written by Maximilian Ullherr, maximilian.ullherr@physik.uni-wuerzburg.de, Lehrstuhl fuer Roentgenmikroskopie/Universitaet Wuerzburg, Josef-Martin-Weg 63, 97074 Wuerzburg, Germany

License for this code:

Copyright 2019 Universitaet Wuerzburg

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following disclaimer in the documentation and/or other materials provided with the distribution.

3. Neither the name of the copyright holder nor the names of its contributors may be used to endorse or promote products derived from this software without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
'''
version = 1, 1
version_str = f'v{".".join([str(v) for v in version])}'
version_date = '2019-05-31'


import os
import numpy as np
try:
    import matplotlib.pyplot as plt
except ImportError: plt = None
from scipy.ndimage import median_filter, gaussian_filter
from image import PowerSpectrumCalculator

VERBOSE = True


#  ======= SNR computations =======
class SNR_Evaluator():
    ''' class to estimate SNR(u) '''

    def __init__(self):
        self.series_filterer = None

        self.SNR = None
        self.S = None
        self.N = None

        self.S_ref = None
        self.N_ref = None

        self.S_dark = None
        self.N_dark = None

        self.avg_image = None

        self.data_type = ''

    def _get_S_N_SNR(self, images: np.ndarray, u_nbins='auto', apply_log=False, series_filterer=None,
                     use_drift_compensation=False):
        if series_filterer is not None:
            images = series_filterer(images)

        if apply_log:  # neglog and log are effectively identical for power spectra; needs to be done after filter
            np.log(images, out=images)

        K = images.shape[0]
        assert K > 1, 'there must be at least 2 images in a SNR series'
        mean_im = images.mean(axis=0)
        PSC = PowerSpectrumCalculator(mean_im.shape)

        if not use_drift_compensation:
            u, PS_K = PSC.radial_power_spectrum(mean_im, u_nbins)
            u, PS_j = PSC.radial_power_spectrum_avg(images, u_nbins)

            S = (PS_K - PS_j / K) / (1 - 1 / K)
            N = (PS_j - PS_K) / (1 - 1 / K)
            return u, S, N, S / N, mean_im

        else:
            u_nbins = PSC.auto_nbins()
            S, N = np.zeros(u_nbins, 'f4'), np.zeros(u_nbins, 'f4')
            for k in np.arange(K-1):
                images_part = images[k:k+2]
                u, PS_K = PSC.radial_power_spectrum(images_part.mean(axis=0), u_nbins)
                u, PS_j = PSC.radial_power_spectrum_avg(images_part, u_nbins)

                S += 2.*(PS_K - PS_j / 2.)
                N += 2.*(PS_j - PS_K)

            S /= (K-1)
            N /= (K-1)

            return u, S, N, S / N, mean_im

    def estimate_SNR(self, images: np.ndarray, refs: np.ndarray = None, darks: np.ndarray = None,
                     u_nbins='auto', series_filterer=None, apply_log=True, save_path=None, exposure_time=1.,
                     use_drift_compensation=False, pixelsize=None):
        '''
        estimate the SNR(u) of an imaging measurement experimental setup from a series of measured images
        the images must contain the same signal/object with different noise realizations

        great care must be taken that if detector imperfections are present(e.g. dead pixels),
        these must be removed e.g. by passing a ImageSeriesPixelArtifactFilterer as the series_filterer arg
        Note: filtering defects beforehand is less effective if refs/flats are applied

        note that very small SNR cannot be estimated correctly and will instead appear artificially high
        this usually appears in the form of a false lower limit (e.g. at SNR=1e-2) at the higher spatial frequencies
        noise at this lower limit may appear as negative SNR values

        recommendations for measurement parameters
        - 100 images per SNR measurement are recommended. If this is impossible, take as many images as reasonably possible.
        - 100 counts per image are probably sufficient, but do not go above 500 counts.
        - Less than 1000 counts in sum (e.g. 50x20) is not recommended.

        :param images:      measured images (3-dim array with series of 2D images or 4-dim array with series of 3D-images)
        :param refs:        reference/flat images (normalizes intensity without signal to 1), are used for artifact correction
        :param darks:       detector dark images, are used for artifact correction
        :param u_nbins:     number of bins for radially averaged spectra ('auto' uses 25 + sqrt(max(image_shape)) )
        :param series_filterer: an object which will remove pixel defects from an image series, callable which takes
                                an images stack and applies its filters (see ImageSeriesPixelArtifactFilterer)
        :param apply_log:   apply a logarithm if refs were given
        :param figure:      if == False: disable plotting
                            if is None or is a matplotlib.Figure: enable plotting and add the curve to the figure
                            the figure can have 1-3 axes and will plot SNR, S, N if axes are available
                            note: this can only be used if integration times for the measurements are identical or set
        :param label:       label to use if plotting is enabled
        :param save_path:   save raw data to disk (file endings will be appended to the path given)
        :param exposure_time:   exposure time of the individual images, is used to scale SNR and N
        :param use_drift_compensation:  use an algorithm that is more robust against sample position or source
                                        intensity drift, but noisier
        :param pixelsize:   pixelsize of the measurement; if given, spatial frequency axis will have units of structure size in 1/length
        :return:            u_bins, S_data, N_data, SNR_data, avg_image, figure
        '''

        if refs is None and darks is None:
            self.u, self.S, self.N, self.SNR, self.avg_image = self._get_S_N_SNR(
                                                        images, u_nbins, False, series_filterer, use_drift_compensation)
            self.data_type = 'images_only'

        elif darks is None:
            data_im = np.nanmean(images, axis=0)
            ref_im = np.nanmean(refs, axis=0)

            series_data_noise = images / ref_im
            series_ref_noise = data_im / refs

            self.u, S_data, self.N, SNR_data, self.avg_image = self._get_S_N_SNR(
                series_data_noise, u_nbins, apply_log, series_filterer, use_drift_compensation)
            self.u, self.S_ref, self.N_ref, SNR_ref, avg_image_ = self._get_S_N_SNR(
                series_ref_noise, u_nbins, apply_log, series_filterer, use_drift_compensation)

            self.S = S_data - self.N_ref / refs.shape[0]
            self.SNR = self.S / self.N
            self.data_type = 'images_refs'

        else:
            if refs.mean() < darks.mean(): print('WARNING: refs mean is smaller than darks mean, arguments swapped?')

            data_im = np.nanmean(images, axis=0)
            ref_im = np.nanmean(refs, axis=0)
            dark_im = np.nanmean(darks, axis=0)

            series_data_noise = (images - dark_im) / (ref_im - dark_im)
            series_ref_noise = (data_im - dark_im) / (refs - dark_im)
            series_dark_noise = (data_im - darks) / (ref_im - darks)

            self.u, S_data, self.N, SNR_data, self.avg_image = self._get_S_N_SNR(
                series_data_noise, u_nbins, apply_log, series_filterer, use_drift_compensation)
            self.u, self.S_ref, self.N_ref, SNR_ref, avg_image_ = self._get_S_N_SNR(
                series_ref_noise, u_nbins, apply_log, series_filterer, use_drift_compensation)
            self.u, self.S_dark, self.N_dark, SNR_dark, avg_image_ = self._get_S_N_SNR(
                series_dark_noise, u_nbins, apply_log, series_filterer, use_drift_compensation)

            N_ref_eff = self.N_ref / refs.shape[0]
            N_dark_eff = self.N_dark / darks.shape[0]
            self.S = S_data - N_ref_eff - N_dark_eff
            self.SNR = self.S / self.N
            self.data_type = 'images_refs_darks'

        self.scale_power_spectra(pixelsize, self.avg_image.ndim)
        self.apply_exposure_time(exposure_time)

        if save_path is not None:
            self.save_csv(save_path)

        return self.result()

    def scale_power_spectra(self, pixelsize, ndim):
        if pixelsize is not None:
            self.u *= 2/pixelsize

            factor = pixelsize**ndim
            self.S *= factor
            self.N *= factor
            if self.data_type == 'images_refs':
                self.N_ref *= factor
            elif self.data_type == 'images_refs_darks':
                self.N_ref *= factor
                self.N_dark *= factor

    def apply_exposure_time(self, exposure_time):
        if self.data_type == 'images_only':
            self.SNR /= exposure_time
            self.N /= exposure_time

        elif self.data_type == 'images_refs':
            self.SNR /= exposure_time
            self.N *= exposure_time
            self.N_ref *= exposure_time

        elif self.data_type == 'images_refs_darks':
            self.SNR /= exposure_time
            self.N *= exposure_time
            self.N_ref *= exposure_time
            self.N_dark *= exposure_time

    def result(self):
        ''' return the result: u, S, N, SNR, avg_image '''
        return self.u, self.S, self.N, self.SNR, self.avg_image

    def save_csv(self, save_name):
        ''' save the result  from estimate_SNR() to a csv file'''
        assert self.SNR is not None, 'no SNR evaluation done to save'
        data = np.vstack((self.u, self.SNR, self.S, self.N)).swapaxes(0, 1)
        assert_base_folder_exists(save_name)
        np.savetxt(save_name + '.txt', data,
                   header="SNR estimate result (radially averaged spectra)\n"
                          "spatial frequency, SNR, signal power spectrum, noise power spectrum")

    def plot(self, figure: plt.Figure, label, only_snr=True):
        '''
        plot the result from estimate_SNR()

        :param figure:  create a new figure if None, else plot into this figure
        :param label:   label for data
        :param title:   title for the whole plot
        :param save_path:   path to save fig to (defaults to .pdf)
        :return:
        '''
        if figure is None:
            if only_snr:
                figure, ax = plt.subplots(1, 1, figsize=(5, 5))
                ax.set_xlabel('spatial frequency')
                ax.set_ylabel('SNR')
            else:
                figure, axes = plt.subplots(1, 3, figsize=(12, 4), tight_layout=True)
                [ax.set_xlabel('spatial frequency') for ax in axes]
                [axes[k].set_ylabel(t) for k, t in enumerate(('SNR', 'signal power spectrum', 'noise power spectrum'))]

        figure.axes[0].semilogy(self.u, self.SNR, label=f'SNR {label}')
        if len(figure.axes) > 1:
            figure.axes[1].semilogy(self.u, self.S, label=f'signal {label}')
        if len(figure.axes) > 2:
            figure.axes[2].plot(self.u, self.N, label=f'noise {label}')
        return figure

    @staticmethod
    def finalize_figure(figure, title=None, save_path=None):
        for ax in figure.axes:
            ax.legend()
            ax.grid()
        if title is not None:
            figure.suptitle(title)
        if save_path is not None:
            if '.' not in save_path: save_path += '.pdf'
            figure.savefig(save_path)


def estimate_SNR(images: np.ndarray, refs: np.ndarray = None, darks: np.ndarray = None,
                 u_nbins='auto', series_filterer=None, apply_log=True, save_path=None,
                 use_drift_compensation=False, pixelsize=None):
    return SNR_Evaluator().estimate_SNR(images, refs, darks, u_nbins, series_filterer, apply_log, save_path,
                                        use_drift_compensation=use_drift_compensation, pixelsize=pixelsize)


estimate_SNR.__doc__ = SNR_Evaluator.estimate_SNR.__doc__


#  ======= remove pixel series artifacts =======
class ImageSeriesPixelArtifactFilterer:
    ''' class to filter pixel defects for use with SNR_Estimator '''
    verbose = False

    speckle_std_threshold = 5
    speckle_iterations = 2
    speckle_warn_fraction = 0.01

    defect_size = 2
    defect_threshold = 0.3  # ONLY fitting for [0,1]-data (normalized absorption measurement)
    defect_warn_fraction = 0.01

    def __init__(self, filter_defects=True, filter_speckles=True, remove_nonfinite=True, bad_pixel_map=None):
        '''
        remove pixel artifacts from an image series

        filter settings can be set via attributes,
        e.g. ImageSeriesPixelArtifactFilterer.defect_threshold (must be adjusted for non-normalized data)

        can be used as an argument in estimate_SNR()

        if too many defects are filtered, a warning will be printed,
        but no warning will be printed if too few defects are filtered
        (as this cannot be differentiated from from no defects present)

        WARNING: the input data must contain the same signal along the z-axis (=shape[0]),
        e.g. images of the same object but different noise realisations

        :param filter_defects:      filter detector defects, e.g. dead pixels
        :param filter_speckles:     filter speckles (single high intensity noise events)
        :param remove_nonfinite:    remove nonfinite entries
        '''
        self.filter_defects = filter_defects
        self.filter_speckles = filter_speckles
        self.remove_nonfinite = remove_nonfinite
        self.bad_pixel_map = bad_pixel_map

    def __call__(self, image_series: np.ndarray, inplace=False):
        if not inplace:
            image_series = np.copy(image_series)

        mean_image = np.nanmean(image_series, axis=0).astype(image_series.dtype, copy=False)
        loc = ~np.isfinite(mean_image)
        fp = np.array([(0, 0, 1, 0, 0), (0, 1, 0, 1, 0), (1, 0, 1, 0, 1), (0, 0, 1, 0, 0), (0, 1, 0, 1, 0)])
        while np.sum(loc) > 0:
            replace = median_filter(mean_image, footprint=fp, mode='nearest')
            np.copyto(mean_image, replace, where=loc)
            loc = ~np.isfinite(mean_image)

        if self.remove_nonfinite:
            self.remove_nonfinite_series(image_series, mean_image)
        if self.filter_speckles:
            mean_image = np.nanmean(image_series, axis=0).astype(image_series.dtype, copy=False)
            self.filter_speckles_series(image_series, mean_image)
        if self.filter_defects:
            mean_image = np.nanmean(image_series, axis=0).astype(image_series.dtype, copy=False)
            self.filter_defects_series(image_series, mean_image)
        if self.bad_pixel_map is not None:
            medfilt_image = median_filter(mean_image, 5, mode='nearest')[self.bad_pixel_map]
            for k in range(len(image_series)):
                image_series[k][self.bad_pixel_map] = medfilt_image

        return image_series

    def filter_speckles_series(self, images, mean_image):
        frac_sum = 0.
        for j in np.arange(self.speckle_iterations):
            std_image = images.std(axis=0)

            for k in np.arange(images.shape[0]):
                locations = np.logical_or((images[k] > (mean_image + self.speckle_std_threshold*std_image)),
                                       (images[k] < (mean_image - self.speckle_std_threshold*std_image)))
                frac_sum += np.mean(locations)
                np.copyto(images[k], mean_image, where=locations)

        frac_sum /= images.shape[0]

        if frac_sum > self.speckle_warn_fraction:
            print('WARNING: speckle filter replaced too many pixels, increase speckle_std_threshold?')
            print(f'series speckle removal, fraction of replaced pixels: {frac_sum:.4%}')
        elif self.verbose:
            print(f'series speckle removal, fraction of replaced pixels: {frac_sum:.4%}')

    def filter_defects_series(self, images, mean_image):
        mdfilt_mean_image = median_filter(mean_image, self.defect_size*2+1).astype(images.dtype)
        replace_mask = np.abs(mean_image - mdfilt_mean_image) > self.defect_threshold

        for k in np.arange(images.shape[0]):
            np.copyto(images[k, :, :], mdfilt_mean_image, where=replace_mask)

        if np.mean(replace_mask) > self.defect_warn_fraction:
            print(f'WARNING: defect_threshold = {self.defect_threshold:.4e} appears to be set too low')
            print(f'series defect removal, fraction of replaced pixels: {np.mean(replace_mask):.4%}')
        elif self.verbose:
            print(f'series defect removal, fraction of replaced pixels: {np.mean(replace_mask):.4%}')

    def remove_nonfinite_series(self, images, mean_image):
        for k in range(images.shape[0]):
            where = ~np.isfinite(images[k])
            np.copyto(images[k], mean_image, where=where)
        return images

    def test(self, image_series, refs=None, darks=None):
        if refs is not None and darks is not None:
            dark = darks.mean(axis=0)
            image_series = (image_series-dark)/(refs.mean(axis=0), dark)
        elif refs is not None:
            image_series = image_series / refs.mean(axis=0)
        elif darks is not None:
            image_series = image_series - darks.mean(axis=0)

        verbose = self.verbose
        self.verbose = True
        self(image_series, inplace=False)
        self.verbose = verbose


# ====== helpers ======
def generate_test_data(shape=(500, 500), base_intensity=100, nproj=100, nfeatures=100, gauss_blur=1.2,
                       add_pixel_defects=True):
    test_proj = np.ones(shape, 'f4') * base_intensity
    max_object_size = min(shape) // 5
    for k in range(nfeatures):
        size = np.random.randint(10, max_object_size, size=2)
        origin = np.random.randint(20, test_proj.shape[0] - size[0] - 20), np.random.randint(20, test_proj.shape[1] - size[
            1] - 20)
        test_proj[origin[0]:origin[0] + size[0], origin[1]:origin[1] + size[1]] *= np.random.randint(95, 100) / 100

    test_proj = gaussian_filter(test_proj, gauss_blur)
    if add_pixel_defects:
        test_proj_d = np.copy(test_proj)
        loc_dead = np.random.randint(0, 300, size=test_proj.shape) > 298
        test_proj_d[loc_dead] = 0.
        loc_bright = np.random.randint(0, 300, size=test_proj.shape) > 298
        bright_len = len(test_proj[loc_bright])
        bright_values = np.random.poisson(20, size=bright_len) / 30
        test_proj_d[loc_bright] = bright_values
    else:
        test_proj_d = test_proj

    test_projs = test_proj_d[np.newaxis, :, :] * np.ones(nproj, 'f8')[:, np.newaxis, np.newaxis]
    test_projs = np.random.poisson(test_projs).astype('f8')
    return test_projs, test_proj


def detect_lower_SNR_limit(SNR):
    loc = SNR<0
    if np.any(loc):
        samples = np.copy(SNR[loc])
        m = abs(samples.mean())
        samples[::2] *= -1
        low_limit = m+3*samples.std()
        if not np.isfinite(low_limit):
            low_limit = None
        return low_limit


def show_image(image, title=None, figsize=None, vrange=None, perc_val=(1, 99)):
    if figsize is None:
        figsize = 12, 12*image.shape[1]/image.shape[0]
    fig, ax = plt.subplots(1, 1, figsize=figsize)
    if vrange is None:
        vrange = np.nanpercentile(image, perc_val)
    ax.imshow(image, cmap=plt.cm.gray, interpolation='none', vmin=vrange[0], vmax=vrange[1])
    if title is not None: ax.set_title(title)
    ax.axis('off')
    return fig


def assert_base_folder_exists(fname):
    folder = os.path.split(fname)[0]
    try:
        os.makedirs(folder)
    except (FileExistsError, FileNotFoundError):
        pass


==> anc/ball_phantom_evaluation-simulation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "# written by Maximilian Ullherr, maximilian.ullherr@physik.uni-wuerzburg.de,\n",
    "# Lehrstuhl fuer Roentgenmikroskopie/Universitaet Wuerzburg, Josef-Martin-Weg 63, 97074 Wuerzburg, Germany\n",
    "# last updated 2019-08-01\n",
    "\n",
    "%pylab\n",
    "import sys\n",
    "from ball_phantom_evaluation import *\n",
    "from notebook import *\n",
    "\n",
    "print('\\n=== printing the docstring for the main function+class ===')\n",
    "help(simulate_ball_phantom)\n",
    "help(BallVolumeEvaluator)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "result_cache.enable_cache('cache')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "result_cache.clear_cache()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Simulation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "print('generating a random ball volume')\n",
    "size = 500 # runtime should scale with size**6*voxelsize**3\n",
    "size = 300\n",
    "voxelsize = 0.5\n",
    "ball_sizes = (10, 20.3)\n",
    "ball_sizes = (10, 20.3, 28.1) # 2 ball populations are sufficient, 3 are used for testing purposes\n",
    "\n",
    "cache_data = result_cache.Data('ball_volume_mask', size, voxelsize, ball_sizes)\n",
    "try:\n",
    "    ideal_phantom, centers, diameters = cache_data.load()\n",
    "except result_cache.NoData:\n",
    "    ideal_phantom, centers, diameters = simulate_ball_phantom((size, size, size), ball_sizes, \n",
    "                                                          (8, 4, 1), voxelsize, size_error=0.03)\n",
    "    cache_data.save(ideal_phantom, centers, diameters)\n",
    "\n",
    "print(f'number of simulated balls: {len(diameters)}')\n",
    "\n",
    "fig = show_images([ideal_phantom[:, 2, :], ideal_phantom[ideal_phantom.shape[0]//2]], [\"upper slice\", \"center slice\"])\n",
    "display(fig)\n",
    "plt.close(fig)\n",
    "print(ideal_phantom.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print('simulating a phase contrast measurement')\n",
    "p, sigma, mu, SNR_fact = 60, 1.7, 0.7, 2\n",
    "\n",
    "cache_data = result_cache.Data('ball_volume_phase', ideal_phantom, p, sigma, mu, SNR_fact)\n",
    "try:\n",
    "    data_phantom, data_noise = cache_data.load()\n",
    "except result_cache.NoData:\n",
    "    FF = image.FourierFilterer(shape=ideal_phantom.shape)\n",
    "    u = FF.u_radial\n",
    "    MTF_sim = (1 + p**2*u**2)*image.MTF_gauss(u, sigma)*image.MTF_exp(u, mu)\n",
    "    data_phantom = FF.apply_filter(ideal_phantom, MTF_sim)\n",
    "    data_noise = np.random.randn(*data_phantom.shape)*np.std(data_phantom)/SNR_fact\n",
    "    data_phantom += data_noise\n",
    "\n",
    "    cache_data.save(data_phantom, data_noise)\n",
    "    \n",
    "z = ideal_phantom.shape[0]//2\n",
    "display(show_images([ideal_phantom[z], data_phantom[z]]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "morphology.verbose = True\n",
    "\n",
    "# note that the segmented data (first argument) is here chosen from the ideal phantom\n",
    "# WARNING: data_is_volume_simulation=True argument must not be used on real data\n",
    "\n",
    "BVE_1 = BallVolumeEvaluator(ideal_phantom > (OS_factor**3//2), data_phantom, ball_sizes, voxelsize=voxelsize, \n",
    "                            size_error_fraction=0.1, data_is_volume_simulation=True, \n",
    "                            data_noise=data_noise[20:], save_path='test/ball_phantom')\n",
    "BVE_1.log += 'this is a test run of the BallVolumeEvaluator on simulated data\\n'  # will be saved to ... log.txt\n",
    "\n",
    "BVE_1.evaluate()\n",
    "display(BVE_1.images_fig)\n",
    "display(BVE_1.hist_fig)\n",
    "print('note on the model fit: in real applications, fixed parameters and well chosen starting parameters may be needed')\n",
    "display(BVE_1.model_fit_fig)\n",
    "display(BVE_1.power_spectra_fig)\n",
    "plt.close('all')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# if the fit fails (it works on the simulated data):\n",
    "# repeat fit with different starting values (p0=) and fixed parameters (fixed=)\n",
    "# see the definition of ball_phantom_evaluation.ModelMTF.__call__() for the meaning of the parameters\n",
    "BVE_1.fit_model(p0=(1, 60, 1, 1, 1, 1, 1, 1), fixed=dict(c=0, mu_n=0, sigma_n=0))  # c=0, ... is white noise\n",
    "display(BVE_1.model_fit_fig)\n",
    "display(BVE_1.power_spectra_fig)\n",
    "BVE_1.save_results()  # comment this out when you experiment with fit parameters\n",
    "plt.close('all')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> anc/ball_phantom_evaluation.py <==
''' evaluation for computed tomography ball phantom measurements

this is an experimental evaluation method that evaluates some image quality properties
from a CT measurement of a ball phantom (e.g. bidisperse balls in a cylindrical container)

written by Maximilian Ullherr, maximilian.ullherr@physik.uni-wuerzburg.de, Lehrstuhl fuer Roentgenmikroskopie/Universitaet Wuerzburg, Josef-Martin-Weg 63, 97074 Wuerzburg, Germany

License for this code:

Copyright 2019 Universitaet Wuerzburg

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following disclaimer in the documentation and/or other materials provided with the distribution.

3. Neither the name of the copyright holder nor the names of its contributors may be used to endorse or promote products derived from this software without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
'''
version = 0, 6
version_str = f'v{".".join([str(v) for v in version])}'
version_date = '2019-05-31'

import numpy as np, os, json
from scipy.optimize import curve_fit
from scipy import ndimage
import matplotlib.pyplot as plt

import image, file_access, morphology, result_cache
from notebook import show_images
result_cache.version_str = version_str

OS_factor = 6  # oversampling factor used to compute a ideal ball array


def bin_down_volume_sum(volume: np.ndarray, scale_factor: int):
    if scale_factor == 1:
        return volume
    else:
        downscaled = None
        stops = np.asarray(volume.shape) - np.asarray(volume.shape) % scale_factor
        for z_start in range(scale_factor):
            for y_start in range(scale_factor):
                for x_start in range(scale_factor):
                    if downscaled is None:
                        downscaled = np.copy(volume[z_start:stops[0]:scale_factor, y_start:stops[1]:scale_factor, x_start:stops[2]:scale_factor])
                    else:
                        downscaled += volume[z_start:stops[0]:scale_factor, y_start:stops[1]:scale_factor, x_start:stops[2]:scale_factor]
        return downscaled


def compute_ideal_ball_array(diameter, voxelsize, OS_factor, elongation=1.0):
    assert OS_factor ** 3 < 2 ** 16 / 4, f'oversampling factor must be smaller than {(2 ** 16 / 4) ** (1 / 3):.0f}'
    length = (int(diameter / 2 / voxelsize * np.fmax(elongation, 1)) * 2 + 1) * OS_factor
    distance = np.fabs(np.arange(length) + 0.5 - length / 2) * voxelsize / OS_factor
    vol_distance = np.sqrt((distance[:, np.newaxis, np.newaxis] / elongation) ** 2 + distance[np.newaxis, :, np.newaxis] ** 2 +
                        distance[np.newaxis, np.newaxis, :] ** 2)
    ball_mask = (vol_distance <= diameter / 2).astype('u2')
    ideal_ball = bin_down_volume_sum(ball_mask, scale_factor=OS_factor)
    return ideal_ball


def place_balls(volume, ideal_ball, positions, ball_counts):
    for position in positions:
        assert np.all(np.array(ideal_ball.shape) % 2 == 1), 'ideal ball arrays must be centered on a voxel'
        offset = np.array(ideal_ball.shape) // 2
        if np.all(position > offset) and np.all(position < volume.shape-offset):
            vol_slice = tuple(slice(position[k] - offset[k], position[k] + offset[k] + 1) for k in (0, 1, 2))
            volume[vol_slice] += ideal_ball
            ball_counts[0] += 1
        else:
            ball_counts[1] += 1


def MTF(u, mu, sigma):
    return image.MTF_exp(u, mu) * image.MTF_gauss(u, sigma)


class ModelMTF:
    args = ['a', 'p', 'mu', 'sigma', 'n', 'mu_n', 'sigma_n', 'c']

    def __init__(self, PS_ideal, reco_has_shepp_logan=False, data_is_volume_simulation=False, loc=None, fixed=None):
        self._u = PS_ideal[0]
        self.S_ideal = PS_ideal[1]
        self.reco_has_shepp_logan = reco_has_shepp_logan
        self.data_is_volume_simulation = data_is_volume_simulation
        self.loc = loc

        self.digital_blur_applied = 1.
        self.fixed = fixed

    @staticmethod
    def MTF(u, mu, sigma):
        return image.MTF_exp(u, mu) * image.MTF_gauss(u, sigma)

    @property
    def u(self):
        if self.loc is None:
            return self._u
        else:
            return self._u[self.loc]

    def __call__(self, u, a, p, mu, sigma, n, mu_n, sigma_n, c):
        if self.fixed is not None:
            if 'a' in self.fixed:
                a = self.fixed['a']
            if 'p' in self.fixed:
                p = self.fixed['p']
            if 'mu' in self.fixed:
                mu = self.fixed['mu']
            if 'sigma' in self.fixed:
                sigma = self.fixed['sigma']
            if 'n' in self.fixed:
                n = self.fixed['n']
            if 'mu_n' in self.fixed:
                mu_n = self.fixed['mu_n']
            if 'sigma_n' in self.fixed:
                sigma_n = self.fixed['sigma_n']
            if 'c' in self.fixed:
                c = self.fixed['c']

        signal = a * (1 + np.sign(p) * p ** 2 * u ** 2) ** 2
        H = self.MTF(u, mu, sigma) ** 2 * (np.sinc(u)**3.4 + 2*u**6)
        if self.data_is_volume_simulation:
            N = n
        else:
            # abs(u) * np.sinc(u)**4 is the square of the theoretical reconstruction MTF per slice
            # abs(u)*sinc(u)**3.4 + 2*u**6 is an empirically found formula for a 3D radial average of the theoretical formula
            N = (abs(u) * np.sinc(u)**3.4 + 2*u**6) * n * (1 + c * self.MTF(u, mu_n, sigma_n) ** 2)
        if self.loc is not None:
            model = signal * H + N / self.S_ideal[self.loc]
        else:
            model = signal * H + N / self.S_ideal

        if self.reco_has_shepp_logan:
            model *= np.sinc(u) ** 2
        return model*self.digital_blur_applied**2


class BallVolumeEvaluator:
    def __init__(self, segmented: np.ndarray, data: np.ndarray, ball_diameters: np.ndarray, voxelsize: float,
                 save_path: str, save_slice:int=None, size_error_fraction:float=0.2, ball_elongation:float=1.0,
                 place_all_sizes:bool=True, reco_has_shepp_logan:bool=False, data_is_volume_simulation:bool=False,
                 data_noise:np.ndarray=None, downcorrect_noise:bool=True, ball_find_algorithm:str='object find',
                 cache_dir=None):
        ''' class to execute the ball phantom evaluation and to hold the results afterwards
        
        Note: the evaluation requires a lot of RAM (a multiple of the data size), e.g. 64 GB recommended for 800x800x800
        
        usage:  BVE = BallVolumeEvaluator(...)
                BVE.evaluate()
        
        see the evaluate() function for the required order of the individual evaluation steps

        the model_fit step may give unrealistic fit results and can be repeated with different starting parameters for the fit
        
        the following class attributes are used to hold results:
        
        - ideal_volume:         volume image of the idealized ball phantom
                                uint16 format with a maximal value of OS_factor**3
                                
        - hist_fig:             ball size histogram figure
        - model_fit_fig:        fit for the phase contrast, MTF and noise (figure)
        - power_spectra_fig:    power spectra figure
        - images_fig:           shows volume slices for segmented, ideal, data, ideal-segmented
        
        - PS_data_r:            (spatial frequency, power spectrum) tuple for the data
        - PS_ideal_r:           (spatial frequency, power spectrum) tuple for ideal volume

        - popt and popt_dict:   model fit parameter results

        the result output saves the following files:
        - slice images of data, segmented, ideal_volume
        - plots (including .txt raw data) of the power spectra and the model fit
        - the evaluation log (includes parameters given here)
        - the model fit parameters (.json)

        :param segmented:           volume image that is one at voxels inside a ball and zero otherwise
        :param data:                raw reconstructed volume image, without any deconvolution, noise suppression or phase retrieval
        :param ball_diameters:          tuple with the two ball sizes (diameter in voxelsize units) used for voxelsize calibration
        :param voxelsize:           initial value for the voxelsize (must be approximately correct)
        :param save_path:           path to save output to (will save several files, paths modified by adding at the end)
        :param save_slice:          z-index of the slice to save in the results (defaults to shape[0]//2)
        :param size_error_fraction: np.allowed distribution width for the two ball_diameters (voxelsize is calibrated on the mean over the inside interval)
        :param ball_elongation:     elongate the balls in the z-direction to simulate geometrical deformation
        :param place_all_sizes:     True: ideal volume is constructed from the actual ball sizes
                                    False: only balls with a valid ball size +- size_error_fraction are placed in the ideal volume (not recommended)
        :param reco_has_shepp_logan: assume a reconstruction with a shepp-logan filter for data power spectra
        :param data_noise:          a volume image of a reconstruction area that does not contain sample
                                    is used to compute a noise power spectrum
        :param downcorrect_noise:   enforce data PS <= noise PS by substracting the difference from noise PS
        '''
        self.cache_dir = cache_dir

        assert issubclass(type(segmented), np.ndarray) and  issubclass(type(data), np.ndarray)
        self.segmented = segmented
        self.data = data
        self.data_noise = data_noise
        self.ball_diameters = np.array(ball_diameters)
        self.voxelsize = voxelsize
        self.save_path = save_path
        self.size_error_fraction = size_error_fraction
        self.ball_elongation = ball_elongation
        self.place_all_sizes = place_all_sizes
        self.reco_has_shepp_logan = reco_has_shepp_logan
        self.data_is_volume_simulation = data_is_volume_simulation
        self.downcorrect_noise = downcorrect_noise
        assert ball_find_algorithm in ('object find', 'edt maxima')
        self.ball_find_algorithm = ball_find_algorithm

        self.placing_diameter_precision = 0.1
        self.did_downcorrect_noise = False

        if save_slice is None:
            save_slice = segmented.shape[0] // 2
        self.save_slice = save_slice

        self.PS_fit_norm_fact = 1.

        # empty result attributes
        self.ideal_volume = None

        self.model_fit_fig = None
        self.power_spectra_fig = None
        self.hist_fig = None
        self.images_fig = None

        self.PS_noise_r = None
        self.PS_data_r = None
        self.PS_ideal_r = None

        self.popt = None
        self.popt_dict = None

        self.log = f'using ball_phantom_evaluation {version_str} from {version_date}\n'
        self._print(
            f'running ball phantom evaluation on shape {segmented.shape}, ball sizes {ball_diameters}, voxelsize {voxelsize:.3f}\n'
            f'save_path: {save_path}\n',
            f'size_error_fraction {size_error_fraction:.2f}, ball_elongation {ball_elongation:.2f}, place_all_sizes {place_all_sizes}, reco_has_shepp_logan {reco_has_shepp_logan}\n'
            f'data noise given: {self.data_noise is not None}, downcorrect_noise: {downcorrect_noise}')

        # ball sizes are diameters
        assert len(ball_diameters) >= 2, 'must give at least two ball sizes'
        if len(ball_diameters) != 2:
            print('WARNING: size correction only uses the first two ball populations')

    def evaluate(self):
        self.compute_edt()
        self.find_centers()
        self.calibrate_voxelsize()
        self.plot_histogram()
        self.compute_ideal_volume()
        self.compute_spectra()
        self.fit_model()
        self.save_results()
        self.clear_memory()  # not needed
        
    def _print(self, *args):
        print(*args)
        self.log += ' '.join([str(arg) for arg in args])
        self.log += '\n'

    def _get_populations(self):
        where_sizes = []
        sizes = []
        for ball_size in self.ball_diameters:
            where_sizes.append(np.logical_and(self.diameters > ball_size * (1 - self.size_error_fraction),
                                           self.diameters < ball_size * (1 + self.size_error_fraction)))
            sizes.append(np.copy(self.diameters[where_sizes[-1]]))
        return where_sizes, sizes

    def compute_edt(self):
        ''' computes the euclidian distance transform (edt) of the segmented volume image   
        
        the gaussian filter prevents non-unique maxima     
        :return: 
        '''

        cached_data = result_cache.Data('edt', self.segmented, function=self.compute_edt, cache_dir=self.cache_dir)
        try:
            self.edt = cached_data.load()
        except result_cache.NoData:
            self._print('computing edt')
            segmented = ndimage.binary_fill_holes(self.segmented)
            self.edt = ndimage.distance_transform_edt(segmented)
            self.edt = ndimage.gaussian_filter(self.edt, 0.2)
            self.edt = self.edt.astype('f4')

            cached_data.save(self.edt)

        # show_image(self.edt[self.save_slice])

    def find_centers(self):
        ''' find the ball centers from the edt
        :return: 
        '''
        cached_data = result_cache.Data('centers', self.ball_diameters, self.voxelsize, self.edt,
                                        self.ball_find_algorithm, function=self.find_centers)
        try:
            self.centers, self.radii = cached_data.load()
        except result_cache.NoData:
            print(f'using ball find algorithm "{self.ball_find_algorithm}"')
            if self.ball_find_algorithm == 'edt maxima':
                from skimage import feature
                min_diameter = int(np.ceil(0.4 * np.min(self.ball_diameters) / self.voxelsize))
                self.centers = feature.peak_local_max(self.edt, min_distance=min_diameter)
            elif self.ball_find_algorithm == 'object find':
                mask = self.segmented.astype('u1')
                np.fmax(mask, 1, out=mask)
                labels, statistics_text, number_objects = morphology.subdivide_objects(mask, self.edt)
                centers = ndimage.maximum_position(self.edt, labels, index=np.arange(number_objects+1))
                self.centers = np.array(centers)

            self.radii = np.zeros(self.centers.shape[0], 'f4')
            for k in range(self.radii.shape[0]):
                self.radii[k] = self.edt[tuple(self.centers[k])]

            cached_data.save(self.centers, self.radii)

        self.radii.flags.writeable = False
        self._print(f'found {self.centers.shape[0]} balls')

    def calibrate_voxelsize(self):
        ''' calibrate the voxelsize from the ball diameters given
        :return: 
        '''
        self.diameters = self.radii * self.voxelsize * 2
        where_sizes, sizes = self._get_populations()

        # === correcting segmentation error (threshold must have been too high => balls too small) ===
        size_fraction = self.ball_diameters[0] / self.ball_diameters[1]
        self.size_addition = 0.
        for k in range(100):
            data_size_fraction = np.mean(sizes[0]) / np.mean(sizes[1])
            # print(f'iterating data size fraction: {data_size_fraction:.3f}')
            if data_size_fraction < size_fraction:
                for arr in sizes:
                    arr += 0.1
            else:
                self.size_addition = k * 0.1
                self._print(f'adding {self.size_addition:.1f} to diameters to get size fraction of {size_fraction}')
                break

        self.diameters += self.size_addition

        # === correct voxelsize ===
        self.where_sizes, self.sizes = self._get_populations()  # recompute for changed diameters
        weights = np.array([sum(where_size) for where_size in where_sizes])
        avg_sizes = np.array([np.mean(size) for size in sizes])
        self._print('sizes+weigths:', avg_sizes, weights)
        self.voxelsize_corrected = self.voxelsize / ((weights * avg_sizes / self.ball_diameters).sum() / weights.sum())
        self._print(f'voxelsize corrected from {self.voxelsize:.4e} to {self.voxelsize_corrected:.4e}')

    def plot_histogram(self, bins=200, figsize=(8, 4)):
        ''' generate the plot for the ball size histogram
        
        :param bins:        number of bins of the plot
        :param figsize:     figure size (see figsize argument in matplotlib)
        :return: 
        '''
        self.diameters = self.radii * 2 * self.voxelsize_corrected + self.size_addition * self.voxelsize_corrected / self.voxelsize
        self.where_sizes, self.sizes = self._get_populations()  # recompute for changed diameters
        weights = np.array([sum(where_size) for where_size in self.where_sizes])
        avg_sizes = np.array([np.mean(size) for size in self.sizes])
        self._print('sizes+weigths:', avg_sizes, weights)

        self.hist_fractions = weights / len(self.centers)
        self._print(f'population fractions: {self.hist_fractions} for sizes {self.ball_diameters}')

        other_balls = np.ones(self.centers.shape[0], '?')

        for where_size in self.where_sizes:
            other_balls[where_size] = False

        self.hist_fig, self.ax = plt.subplots(1, 1, figsize=figsize)
        self.hist_bins = np.linspace(0, np.amax(self.ball_diameters) * (1 + 2 * self.size_error_fraction), bins)
        self.hist = np.zeros(self.hist_bins.shape[0] - 1, 'f4')
        for k, ball_size in enumerate(self.ball_diameters):
            hist_add, bins, patches = self.ax.hist(self.sizes[k],
                                                   label=f'size: {ball_size:.3g} ({self.hist_fractions[k]:.2%})',
                                                   bins=self.hist_bins)
            self.hist += hist_add
        self.ax.hist(self.diameters[other_balls], label=f'other ({other_balls.sum() / len(self.centers):.4%})',
                     bins=self.hist_bins, log=True)
        self._print(f'{sum(other_balls)} detected balls are not in a size population')
        self.ax.set_xlabel(f'ball diameter (voxelsize={self.voxelsize_corrected:.3g})')
        self.ax.set_ylabel('frequency')
        self.ax.grid()
        self.ax.legend()

    def compute_ideal_volume(self):
        ''' generate the idealized volume image from the ball diameters and centers        
        :return: 
        '''
        cached_data = result_cache.Data('ideal_volume', self.segmented, self.centers, self.diameters, self.place_all_sizes,
                                        self.placing_diameter_precision, self.ball_diameters,
                                        self.voxelsize_corrected, self.ball_elongation, function=self.compute_ideal_volume)
        try:
            self.ideal_volume = cached_data.load()
        except result_cache.NoData:
            ball_counts = np.zeros(2, 'u8') # placed, not placed
            ideal_volume = np.zeros(self.segmented.shape, 'u2')
            if self.place_all_sizes:
                dmin, dmax = self.diameters.min(), self.diameters.max()
                bins = np.arange(
                    int((dmax - dmin) / self.placing_diameter_precision) + 1) * self.placing_diameter_precision + round(dmin, 1)
                for low, high in zip(bins[:-1], bins[1:]):
                    loc = np.logical_and(np.greater(self.diameters, low), np.less_equal(self.diameters, high))
                    centers = self.centers[loc]
                    if len(centers) > 0:
                        ideal_ball = compute_ideal_ball_array((low + high) / 2, self.voxelsize_corrected, OS_factor,
                                                              self.ball_elongation)
                        place_balls(ideal_volume, ideal_ball, centers, ball_counts)
    
            else:
                for k, ball_size in enumerate(self.ball_diameters):
                    ideal_ball = compute_ideal_ball_array(ball_size, self.voxelsize_corrected, OS_factor,
                                                          self.ball_elongation)
                    place_balls(ideal_volume, ideal_ball, self.centers[self.where_sizes[k]], ball_counts)
                    self._print(f'placed {self.centers[self.where_sizes[k]].shape[0]} balls of size {ball_size}')
            self._print(f'placed {ball_counts[0]} balls successfully, {ball_counts[1]} balls at the border where not placed')
    
            np.fmin(ideal_volume, OS_factor ** 3, out=ideal_volume)
            self.ideal_volume = ideal_volume

            cached_data.save(self.ideal_volume)

        self.ideal_volume_slice = np.copy(self.ideal_volume[self.save_slice])
        self.segmented_slice = self.segmented[self.save_slice]
        self.data_slice = self.data[self.save_slice]

        diff = np.fmin(self.ideal_volume_slice, 1) - self.segmented[self.save_slice]
        self.images_fig = show_images([self.segmented[self.save_slice], self.ideal_volume_slice, self.data[self.save_slice], diff],
                    titles=['segmented', 'ideal', 'data', 'ideal-segmented'], max_ncols=2)

    def compute_spectra(self, nbins=300):
        ''' compute the power spectral densities (radially averaged) of the data and ideal volume images
        
        the self.corrected_voxelsize is used to scale the power spectra 
        such that they are comparable for different voxelsizes

        the data power spectrum is normalized to the ideal power spectrum by normalization to the 1st-5th bins
        
        :param nbins:   number of histogram bins
        :return: 
        '''
        cached_data = result_cache.Data('power_spectra', self.ball_diameters, self.voxelsize_corrected, self.ideal_volume,
                                        self.data, self.data_noise, nbins=nbins, function=self.compute_ideal_volume)
        try:
            data = cached_data.load()
            self.PS_ideal_r = data[0:2]
            self.PS_data_r = data[2:4]
            if self.data_noise is not None:
                self.PS_noise_r = data[4:6]
                self.did_downcorrect_noise = data[6]['did_downcorrect_noise']
        except result_cache.NoData:
            self._print('computing power spectra')
            zero_length = int(np.max(self.ball_diameters)/self.voxelsize_corrected)  # needs to be this large because balls at the edges are not placed
            PSC = image.PowerSpectrumCalculator(self.segmented.shape, zero_length=zero_length, pixel_size=self.voxelsize_corrected)
            self.PS_ideal_r = PSC.radial_power_spectrum(self.ideal_volume, nbins=nbins)
            self.PS_data_r = PSC.radial_power_spectrum(self.data, nbins=nbins)
            self.PS_ideal_r = self.PS_ideal_r[0], self.PS_ideal_r[1] / OS_factor**6

            if self.data_noise is not None:
                PSC = image.PowerSpectrumCalculator(self.data_noise.shape, pixel_size=self.voxelsize_corrected)
                self.PS_noise_r = PSC.radial_power_spectrum(self.data_noise, nbins=nbins)
                if self.downcorrect_noise:
                    diff_fact = self.PS_noise_r[1]/self.PS_data_r[1]
                    diff_max = diff_fact.max()
                    if diff_max > 1.:
                        self.PS_noise_r = self.PS_noise_r[0], self.PS_noise_r[1]/diff_max
                        self._print(f'divided noise PS by {diff_max} (was larger than data PS by this factor)')
                        self.did_downcorrect_noise = True
                    else:
                        self.did_downcorrect_noise = False

                cached_data.save(*self.PS_ideal_r, *self.PS_data_r, *self.PS_noise_r,
                                 did_downcorrect_noise=self.did_downcorrect_noise)
            else:
                cached_data.save(*self.PS_ideal_r, *self.PS_data_r)

        self.data_model = ModelMTF(self.PS_ideal_r, self.reco_has_shepp_logan, self.data_is_volume_simulation)
        self.plot_power_spectra()

    def fit_model(self, vrange=(0, 0.5), p0=(1, 60, 1, 1, 1, 1, 1, 1), bounds=(0, 1e3),
                  maxfev=int(1e6), fixed=None, **kwargs):
        ''' fit a model to the data power spectrum

        this model is given by ModelMTF

        :param vrange:      frequency value range to use for the fit
        :param p0:          starting values (see ModelMTF.__call__() for the parameter meanings)
        :param bounds:      value range for the fit parameter
        :param maxfev:      maximal value of the optimization loops
        :param fixed:       provide fixed parameters to the fit as a dict, see ModelMTF.__call__() for possible keys
                            it is strongly recommended to give known parameters here to get a reasonable fit result
        :param kwargs:      additional arguments to pass to scipy.optimize.curve_fit
        :return:
        '''
        u, D_data = self.PS_data_r
        u, S_ideal = self.PS_ideal_r
        self.PS_fit_norm_fact = D_data[1:5].mean()/S_ideal[1:5].mean()
        S_ideal = S_ideal*self.PS_fit_norm_fact

        loc = np.logical_and(np.greater_equal(u, vrange[0]), np.less_equal(u, vrange[1]))
        fit_data = D_data[loc] / S_ideal[loc]
        fit_u = u[loc]
        self.data_model.loc = loc
        self.data_model.fixed = fixed
        popt, self.pcov = curve_fit(self.data_model, fit_u, fit_data, p0=p0,
                                    bounds=bounds, sigma=(1e-4 + fit_u), maxfev=maxfev, **kwargs)
        popt = np.array(popt, 'f8')
        if self.data_model.fixed is not None:
            for k, param in enumerate(self.data_model.args):
                if param in self.data_model.fixed:
                    popt[k] = self.data_model.fixed[param]

        text, popt_dict = self.convert_fit_results(self.data_model.args, popt, self.pcov)

        self.data_model.loc = None
        self._print(text)
        self.popt = popt
        self.popt_dict = popt_dict

        self.plot_power_spectra()
        self.plot_model_fit()

    def plot_power_spectra(self):
        u, S_ideal = self.PS_ideal_r
        S_ideal = S_ideal*self.PS_fit_norm_fact
        self.power_spectra_fig, ax = plt.subplots(1, 1, figsize=(8, 6))
        ax.semilogy(*self.PS_data_r, label='data')
        if self.popt is not None:
            N = self.data_model(u, 0, 0, 0, 0, *self.popt[-4:]) * S_ideal
            # ax.semilogy(PS_data_r[0], (PS_data_r[1]-N)/N, label='data SNR')
            ax.semilogy(u, N, label='data noise fit', ls='--')

        if self.PS_noise_r is not None:
            ax.semilogy(*self.PS_noise_r, label=('data noise' if not self.did_downcorrect_noise else 'data noise*'))

        ax.semilogy(*self.PS_ideal_r, label='ideal')
        ax.set_xlim(0, 0.5)
        ax.legend()
        ax.grid()
        ax.set_xlabel('u')
        ax.set_ylabel('power spectrum (normalized to lower frequencies)')

    def plot_model_fit(self):
        u, D_data = self.PS_data_r
        u, S_ideal = self.PS_ideal_r
        S_ideal = S_ideal*self.PS_fit_norm_fact

        self.model_fit_fig, ax = plt.subplots(1, 1, figsize=(8, 6))
        norm = 1.
        fit_data = np.sqrt(D_data / S_ideal) * norm
        model_fit = np.sqrt(self.data_model(u, *self.popt)) * norm
        model_fit_noiseless = np.sqrt(self.data_model(u, *self.popt[:-4], 0, 0, 0, 0)) * norm

        ax.plot(u, fit_data, label='D_data / S_ideal')
        ax.plot(u, np.sqrt(self.data_model(u, *self.popt)) * norm,
                label='model fit result')
        ax.plot(u, model_fit_noiseless, label='model fit, without noise')

        data_MTF_blur = image.MTF_exp(u, self.popt[2]) * image.MTF_gauss(u, self.popt[3])
        ax.plot(u, model_fit_noiseless.max() * data_MTF_blur, label='model fit, data blur')
        ax.plot(u, model_fit_noiseless.max() * image.MTF_exp(u, self.popt[5]) * image.MTF_gauss(u, self.popt[6]),
                label='model fit, noise blur')

        ax.legend()
        ax.set_xlim(0, 0.5)
        ax.grid()
        ax.set_ylabel('MTF')
        ax.set_xlabel('spatial frequency')

    @staticmethod
    def convert_fit_results(names, popt, pcov):
        text = ''
        popt_dict = dict()
        align_length = np.max([len(name) for name in names])
        for name, val, var in zip(names, popt, np.diag(pcov)):
            popt_dict[name] = val
            name += ' ' * (align_length - len(name))
            text += f'{name}: {val:.6g} +- {np.sqrt(var):.2g}\n'
        return text, popt_dict

    def save_results(self):
        ''' save the results
        :return:
        '''
        if self.save_path is not None:
            folder = os.path.split(self.save_path)[0]
            if not os.path.isdir(folder):
                os.mkdir(folder)

            file_access.save_image(self.ideal_volume_slice, self.save_path + ' ideal balls.tif')
            file_access.save_image(self.segmented_slice, self.save_path + ' segmented.tif')
            file_access.save_image(self.data_slice, self.save_path + ' data.tif')

            if self.PS_noise_r is not None:
                save_data =  np.vstack((self.PS_ideal_r[0], self.PS_ideal_r[1], self.PS_data_r[1], self.PS_noise_r[1])).swapaxes(0, 1)
                np.savetxt(self.save_path + ' power spectra.txt', save_data,
                        header=f'u [0-0.5], PS_ideal, PS_data, PS_data_noise\nideal spectrum is scaled to the first bins of the data spectrum\nvoxelsize={self.voxelsize_corrected}')
            else:
                save_data =  np.vstack((self.PS_ideal_r[0], self.PS_ideal_r[1], self.PS_data_r[1])).swapaxes(0, 1)
                np.savetxt(self.save_path + ' power spectra.txt', save_data,
                        header=f'u [0-0.5], PS_ideal, PS_data\ndata spectrum is scaled to the first bins of the ideal spectrum\nvoxelsize={self.voxelsize_corrected}')
            self.hist_fig.savefig(self.save_path + ' size hist.pdf')

            with open(self.save_path + ' popt.json', 'w') as file:
                json.dump(self.popt_dict, file)


            u, D_data = self.PS_data_r
            u, S_ideal = self.PS_ideal_r
            if self.popt is not None:
                norm = 1.  # /np.sqrt(self.popt[0])
                fit_data = np.sqrt(D_data / S_ideal) * norm
                model_fit = np.sqrt(self.data_model(u, *self.popt)) * norm
                model_fit_noiseless = np.sqrt(self.data_model(u, *self.popt[:-4], 0, 0, 0, 0)) * norm
                data_MTF_blur = image.MTF_exp(u, self.popt[2]) * image.MTF_gauss(u, self.popt[3])
                save_data =  np.vstack((u, fit_data, model_fit, model_fit_noiseless, data_MTF_blur)).swapaxes(0, 1)
                np.savetxt(self.save_path + ' model fit.txt', save_data,
                        header=f'u, D_data/S_ideal, model_fit, model_fit_noiseless, data_MTF_blur\nvoxelsize={self.voxelsize_corrected}')

                self.plot_model_fit()
                self.model_fit_fig.savefig(self.save_path + ' model fit.pdf')


            self.power_spectra_fig.savefig(self.save_path + ' power spectra.pdf')
            self._print('saved results to', os.path.abspath(self.save_path))

            with open(self.save_path + ' log.txt', 'w') as file:
                file.write(self.log)
        else:
            print('no save path given, skipped saving results do disk')

    def clear_memory(self):
        ''' clear np.all volume images from memory, but keep results (except self.ideal_volume)
        :return:
        '''
        self.edt = None
        self.segmented = None
        self.data = None
        self.ideal_volume = None


def simulate_ball_phantom(shape, ball_diameters, place_probabilities, voxelsize,
                          size_error=0.05, ball_elongation=1.0, max_attempts=200):
    ''' simulate a ball phantom in a rectangular volume

    this implementation is not very fast and not very realistic (ball positions), but should be sufficiently good

    2 % of the balls are placed randomly (nonintersecting)
    the rest is placed in contact with at least one other ball (nonintersecting)
    if max_attempts random placements did not yield a valid position, placement is finished

    this is not as dense as a real ball heap, but comes close (in a real heap, every ball has at least 3 contacts)

    :param shape:               volume image shape (must be smaller than 2**16 in every dimension)
    :param ball_diameters:          list of the ball sizes
    :param place_probabilities: placement probabilities, due to preferential placement of smaller balls in a
                                mostly full volume, the fraction of larger balls placed is smaller than its probability
    :param voxelsize:           image voxel size
    :param size_error:          width of the ball size distributions
    :param ball_elongation:     elongate balls in z-direction to simulate geometrical deformation (should be < 1.1)
    :param max_attempts:        maximum attempts at random placing for finding a nonintersecting position
    :return:                    ideal_phantom [shape uint16 ndarray], centers [(nballs, 3) uint16 ndarray), diameters [(nballs,) float32 ndarray]
    '''
    max_num_centers = int(np.prod(shape) * voxelsize ** 3 / (4 / 3 * np.pi * (min(ball_diameters) / 2) ** 3) * 0.7)
    centers = np.zeros((max_num_centers, 3), 'u2')
    diameters = np.zeros(max_num_centers, 'f4')
    diameter_indices = np.zeros(max_num_centers, 'i4')
    diameter_precision = voxelsize/4
    place_probabilities = np.array(place_probabilities, 'f8')
    place_probabilities /= np.sum(place_probabilities)

    max_attempts_minus = max_attempts
    k = 0
    while k < max_num_centers:
        diameter = np.random.choice(ball_diameters, p=place_probabilities) * (1.0 + np.random.randn() * size_error)
        diameter -= diameter % diameter_precision + diameter_precision / 2
        diameters[k] = diameter
        diameter_indices[k] = diameter // diameter_precision
        attempt = 0
        while True:
            radius_voxels = int(np.ceil((diameter / 2) / voxelsize))
            center_candidate = np.array([np.random.randint(radius_voxels+1, length-radius_voxels-1) for length in shape])
            free_distances = np.sqrt(((centers[:k] - center_candidate) ** 2).sum(axis=1)) * voxelsize - diameters[ :k] / 2 - diameter / 2

            if np.all(free_distances > diameter_precision):
                max_attempts_minus = max_attempts

                if k > max_num_centers / 50:  # move ball on contact to nearest ball
                    nearest_k = np.argmin(free_distances)
                    shift_unit_vector = (centers[nearest_k] - center_candidate) / np.sqrt(
                        ((centers[nearest_k] - center_candidate) ** 2).sum())
                    shift_vector = shift_unit_vector * free_distances[nearest_k]
                    center_candidate -= np.uint16(shift_vector)

                centers[k] = center_candidate
                k += 1
                break
            elif attempt > max_attempts_minus:
                max_attempts_minus -= 10
                break
            else:
                attempt += 1
        if max_attempts_minus < 0:
            break

    centers = np.copy(centers[:k])
    diameters = np.copy(diameters[:k])
    diameter_indices = np.copy(diameter_indices[:k])

    ideal_phantom = np.zeros(shape, 'u2')
    ball_counts = np.zeros(2, 'u8') # placed, not placed
    for k in np.unique(diameter_indices):
        ideal_ball = compute_ideal_ball_array(diameter_precision * k, voxelsize, OS_factor, ball_elongation)
        loc = diameter_indices == k
        place_balls(ideal_phantom, ideal_ball, centers[loc], ball_counts)

    return ideal_phantom, centers, diameters



==> anc/file_access.py <==
''' functions for accessing files

reading and writing raw and binary (32-bit float tif) image files/stacks
image formats supported by imageio are supported, but always interpreted as grayscale

for upper/right crop index, 0 is interpreted as -0 (range up to the end)

specifications and notes:
read_info is a dict containing the crop and raw infos: (only optional parameters)
 crop infos: xcrop, ycrop, zcrop
            !!! crop parameters are exclusive, as is python default !!!
            (default to zeros, second index can be positive or negative, zero is interpreted as all (value: None))
            always use the crop_2d and crop_3d functions for these parameters
 raw infos: raw_shape (if given, will read a raw),
            raw_headers, default to 0 or (0, 0)
            raw_dtype string, e.g. '<u2' or 'f4', defaults to 'f4' (float
 other: output_dtype (if not given, returns input write_dtype)

numpy index notation:
2D-indices are array[y-index, x-index]
3D-indices are array[z-index, y-index, x-index]

array info (_save_array_info and _load_array_info) define a settings file where shape and write_dtype of a raw file
can be stored and loaded automatically (file name is memmap filename appended with _info.pydict)
additional arguments passed to get_memmap are automatically added to this file

written by Maximilian Ullherr, maximilian.ullherr@physik.uni-wuerzburg.de, Lehrstuhl fuer Roentgenmikroskopie/Universitaet Wuerzburg, Josef-Martin-Weg 63, 97074 Wuerzburg, Germany

License for this code:

Copyright 2019 Universitaet Wuerzburg

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following disclaimer in the documentation and/or other materials provided with the distribution.

3. Neither the name of the copyright holder nor the names of its contributors may be used to endorse or promote products derived from this software without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
'''
version = 1, 1
version_str = f'v{".".join([str(v) for v in version])}'
version_date = '2019-05-31'

from numpy import *
import numpy as np
import os, shutil, glob, fnmatch, json, PIL.Image, threading, queue, io, hashlib, gc, time
import concurrent.futures as conc_fut
from os import path
pjoin = path.join
from image import bin_down_image, FourierFilterer

IMAGE_FORMATS = 'tif', 'jpg', 'png', 'gif', 'jpeg', 'tiff', 'edf', 'bmp'
                # types allowed for binary images if restrict_binary_to_IMAGE_FORMATS (ImagesReader)
IMAGE_IGNORED_TYPES = 'info', 'txt', 'pysettings'
                # file types ignored for all image formats if use_IMAGE_IGNORED_TYPES (ImagesReader)
axisnames = 'zcrop', 'ycrop', 'xcrop'

# images stack access classes
class ImagesReader():
    name = 'ImagesReader'
    use_threaded_IO = 4
    modes = ['auto', 'raw', 'raw_stack']

    def __init__(self, path: str, pattern: str='*', mode: str='auto', dtype='f4', return_dtype=None, shape=(0, 0, 0),
                 header: int=0, zcrop=(0, 0), ycrop=(0, 0), xcrop=(0, 0), value_range=None, do_rescale: bool=False,
                 bin_factor=1, exclude_patterns: list=None, sort_name_range=(None, None), base_folder=None,
                 defer_prepare: bool=False):
        '''
        :param path:                input path, file or folder
        :param pattern:             search pattern for folder
        :param mode:                'auto': binary images (tif, png, ...), 'raw': raw images, 'raw_stack': raw stack
        :param dtype:               write_dtype for raw input
        :param shape:               shape for raw input
        :param header:              header or (header, multiple_header) for raw input, length in bytes
        :param zcrop:               crop the image while reading in z-direction
        :param ycrop:               ...
        :param xcrop:               ...
        :param value_range:         value range of uint input (use do_rescale=True)
        :param do_rescale:          rescale input and return as float32
        :param bin_factor:          bin down image on read, must be <= 4
        :param enforce_correct_shape:       enforce correct shape for binary images, prepare can be very time-consuming
        :param raw_enforce_exact_size:      enforce exact size for raw input
        :param progress_signal:             progress signal for ui
        :param restrict_binary_to_IMAGE_FORMATS:    ...
        :param use_IMAGE_IGNORED_TYPES:             ignore files in IMAGE_IGNORED_TYPES
        :return:
        '''
        if type(path) is not str: print('WARNING: path argument is not a string, wrong arguments?')

        self.neglog_clip_val = 0.001
        self.allow_data_padding = True
        self.silent = True
        self.ref_treat_nan = True
        self.restrict_binary_to_IMAGE_FORMATS = True
        self.use_IMAGE_IGNORED_TYPES = True
        self.raw_enforce_exact_size = False
        self.enforce_correct_shape = False
        self.progress_signal = None
        self.last_index = 0

        self.batch_load = False
        self.raw_detection_enabled = True
        self.stack_average = None

        self.memmaps_list = []
        self.ref_reader = None
        self.dark_reader = None
        self.ref_image_uncropped = None
        self.dark_image_uncropped = None
        self.first_index = 0
        self.info = None
        self.stop = False
        self.is_raw_return = False

        self.any_transformation = False
        self.plugin_list = []
        self.crops = dict() # crops used internally
        self.crops_external = dict(zcrop=(0, 0), ycrop=(0, 0), xcrop=(0, 0)) # crops as passed to set_crops() (different if binning enabled)
        self.file_cache_fname = None

        self.keep_volume_result_reference = False
        self.volume = None

        self.ref_dark_hash = ''
        self.ref_dark = None, None


        self.reset()
        assert mode in self.modes, f'mode must be one of {self.modes}'
        self.mode = self.modes.index(mode)
        self.path = str(path)
        if pattern == "":
            pattern = "*"
        if '*' not in pattern:
            pattern = pattern + '*'
        self.pattern = pattern

        self.exclude_patterns_init = exclude_patterns if exclude_patterns is not None else []
        self.exclude_patterns_init.append("*_cached_avg_*")
        self.dtype = dtype
        self.return_dtype_ = return_dtype
        self.header = header
        self.crops = dict(zcrop=zcrop, ycrop=ycrop, xcrop=xcrop)
        self.do_rescale = do_rescale
        self.do_rescale_init = do_rescale
        self.bin_factor = min(bin_factor, 4)
        if do_rescale:
            assert value_range is not None, 'you must give a value_range for do_rescale==True'
        self.value_range = value_range
        self.sort_name_range = sort_name_range
        self.base_folder = base_folder


        self.apply_neglog = False
        if self.apply_neglog: self.any_transformation = True

        if len(shape) == 2:
            shape = 0, shape[0], shape[1]
        self.init_shape = shape
        self.input_shape = shape
        self.shape = shape
        self.input_images_list = []
        self.images_list = []
        self.input_image = None

        self.ref_reader_hash = None
        self.dark_reader_hash = None
        self.ref_image_ = None
        self.dark_image_ = None

        self.prepared_hash = None
        self.is_prepared = False
        self.ui_settings_hash = None

        self.stack_average = None
        self.stack_average_hash = ''

        self.crops.setdefault('zcrop', None)
        self.crops.setdefault('ycrop', None)
        self.crops.setdefault('xcrop', None)
        if self.crops['zcrop'] is None:     self.crops['zcrop'] = (0, 0)
        if self.crops['ycrop'] is None:     self.crops['ycrop'] = (0, 0)
        if self.crops['xcrop'] is None:     self.crops['xcrop'] = (0, 0)

        self.clear_processing_funcs()

        if not defer_prepare:
            self.prepare()

    # prepare code
    def glob_path(self):
        candidates = self.path, os.path.split(self.path)[0]
        if self.base_folder is not None:
            candidates += pjoin(self.base_folder, self.path), pjoin(self.base_folder, os.path.split(self.path)[0])

        for k, candidate in enumerate(candidates):
            if os.path.isdir(candidate):
                if k % 2 == 0:
                    return glob.glob(pjoin(candidate, self.pattern))
                else:
                    return glob.glob(pjoin(candidate, os.path.split(self.path)[1]+self.pattern))
        else:
            raise FileNotFoundError('images directory does not exist')

    def prepare(self):
        self.enable_ref_dark_exclude_patterns()
        if self.mode == 0:
            files_list = self.glob_path()
            self.ignore_invalid_filetypes(files_list)
            if self.exclude_patterns is not None:
                _do_exclude_patterns(files_list, self.exclude_patterns)
            if len(files_list) == 0:
                error_msg = 'no binary image files found in "{}"'.format(self.path)
                if self.pattern != '*':
                    error_msg += ' with pattern "{}"'.format(self.pattern)
                raise FileNotFoundError(error_msg)
            images_list = []

            nfiles = len(files_list)
            if self.enforce_correct_shape:
                test_indices = arange(nfiles)
            else:
                if nfiles > 5:
                    test_indices = clip(unique(array((0, random.randint(1, nfiles//2), random.randint(nfiles//2, nfiles-1), nfiles-1), 'i4')), 0, nfiles-1)
                else:
                    test_indices = array((0, nfiles-1), 'i4')


            first_hash = None
            is_raw = False
            if self.enforce_correct_shape:
                for test_index in test_indices:
                    is_valid, imshape, is_raw, im_dtype, nheader = _test_binary_image(files_list[test_index])
                    if imshape[0] == 0 or imshape[1] == 0:
                        imshape = load_image(files_list[test_index]).shape
                    hash = '{} {} {} {}'.format(is_raw, imshape, im_dtype, nheader)
                    if first_hash is None:
                        first_hash = hash
                    else:
                        if first_hash != hash:
                            raise TypeError('images of different type are in the folder {}, pattern {}, {} != {}'.format(
                                              self.path, self.pattern, first_hash, hash))

                    if self.enforce_correct_shape:
                        images_list.append(files_list[test_index])

            else:
                is_valid, imshape, is_raw, im_dtype, nheader = _test_binary_image(files_list[0])
                images_list = files_list

            if is_raw and self.raw_detection_enabled:
                self.mode = 1
                self.dtype = im_dtype
                self.header = nheader
                #print('reading tif/edf images as raw with {}'.format(first_hash))

            #is_valid, imshape = self.test_valid_binary_image(files_list[:20][-1])

            self.input_images_list = sort_numbered(images_list, self.sort_name_range)
            if len(self.input_images_list) > 0:
                self.try_load_info()
            self.input_shape = len(self.input_images_list), imshape[0], imshape[1]

        elif self.mode == 1:
            files_list = self.glob_path()
            self.ignore_invalid_filetypes(files_list)
            if self.exclude_patterns is not None:
                _do_exclude_patterns(files_list, self.exclude_patterns)
            if len(files_list) == 0:
                error_msg = 'no raw files found in "{}"'.format(self.path)
                if self.pattern != '*':
                    error_msg += ' with pattern "{}"'.format(self.pattern)
                raise FileNotFoundError(error_msg)

            array_nbytes = prod(self.input_imshape) * dtype(self.dtype).itemsize + self.header
            if self.enforce_correct_shape:
                images_list = []
                for filename in files_list:
                    file_nbytes = os.path.getsize(filename)
                    if self.raw_enforce_exact_size:
                        if file_nbytes == array_nbytes:
                            images_list.append(filename)
                    else:
                        if file_nbytes >= array_nbytes:
                            images_list.append(filename)
            else:
                images_list = files_list

            if len(images_list) == 0:
                error_msg = 'no valid raw images found in "{}"'.format(self.path)
                if self.pattern != '*':
                    error_msg += ' with pattern "{}"'.format(self.pattern)
                raise FileNotFoundError(error_msg)

            self.input_images_list = sort_numbered(images_list, self.sort_name_range)
            if len(self.input_images_list) > 0:
                self.try_load_info()
            self.input_shape = len(self.input_images_list), self.input_imshape[0], self.input_imshape[1]

        elif self.mode == 2:
            candidates = (self.path,)
            if self.base_folder is not None:
                candidates += (pjoin(self.base_folder, self.path),)
            self.ignore_invalid_filetypes(candidates)
            for candidate in candidates:
                if os.path.isfile(candidate):
                    self.path = candidate
                    break
            else:
                raise FileNotFoundError('file not found: {}'.format(self.path))

            self.try_load_info()
            array_nbytes = prod(int64(self.input_shape)) * dtype(self.dtype).itemsize + self.header + self.mheader * self.input_nimages

            self.path_nbytes = os.path.getsize(self.path)
            if self.raw_enforce_exact_size:
                if self.path_nbytes != array_nbytes:
                    raise FileNotFoundError('self.path does not have the rigth size:' + self.path)
            else:
                if self.path_nbytes < array_nbytes:
                    raise FileNotFoundError('{} is too small by {} bytes: {}'.format(self.path, array_nbytes-self.path_nbytes, self.path))
            self.input_images_list = (self.path,)


        self.is_prepared = True
        self.set_crops(**self.crops)
        #print('reader prepared:\n', self)

    def reset_prepare(self):
        self.is_prepared = False
        if self.ref_reader is not None:
            self.ref_reader.is_prepared = False
        if self.dark_reader is not None:
            self.dark_reader.is_prepared = False

    def reset_crops(self):
        self.set_crops(zcrop=(0, 0), ycrop=(0, 0), xcrop=(0, 0))

    def set_crops(self, zcrop=None, ycrop=None, xcrop=None, bin_factor=None):
        if not self.is_prepared: self.prepare()

        if bin_factor is not None:
            self.bin_factor = bin_factor
        if zcrop is not None:
            self.crops_external['zcrop'] = zcrop
            self.crops['zcrop'] = get_valid_crops_len(zcrop, self.input_shape[0])
        if ycrop is not None:
            self.crops_external['ycrop'] = ycrop
            self.crops['ycrop'] = get_valid_crops_len(ycrop, self.input_shape[1], self.bin_factor)
        if xcrop is not None:
            self.crops_external['xcrop'] = xcrop
            self.crops['xcrop'] = get_valid_crops_len(xcrop, self.input_shape[2], self.bin_factor)

        self.crops = get_positive_crops(self.input_shape, **self.crops)
        self.first_index = self.crops['zcrop'][0]
        self.shape = get_cropped_shape_3D(self.input_shape, **self.crops) # also sets imshape
        if self.mode in (0, 1):
            self.images_list = crop_1D(self.input_images_list, self.crops['zcrop'])
            #self.shape = len(self.images_list), self.imshape[0], self.imshape[1]
            assert len(self.images_list) == self.nimages
        else:
            self.images_list = [self.path,]  # behaviour for raw stacks


        if self.mode in (1, 2):
            self.is_raw_return = True
        self.processing_funcs_prepared = False
        assert all(self.shape >= 1), "invalid shape for reader:\n{}".format(self)

        correction_crop_kwargs = dict(xcrop=self.crops['xcrop'], ycrop=self.crops['ycrop'], bin_factor=1)
        if self.ref_reader is not None:
            self.ref_reader.set_crops(**correction_crop_kwargs)

        if self.dark_reader is not None:
            self.dark_reader.set_crops(**correction_crop_kwargs)

    def ignore_invalid_filetypes(self, files_list):
        if self.mode == 0:
            if self.restrict_binary_to_IMAGE_FORMATS:
                for index, filename in list(enumerate(files_list))[::-1]:
                    if not _file_in_IMAGE_FORMATS(filename):
                        del files_list[index]
        if self.use_IMAGE_IGNORED_TYPES:
            for index, filename in list(enumerate(files_list))[::-1]:
                if _file_in_IMAGE_IGNORED_TYPES(filename):
                    del files_list[index]

    def reset(self):
        self.is_prepared = False
        self.prepared_hash = None
        self.stack_average_hash = None
        if self.ref_reader is not None:
            self.ref_reader.reset()
        if self.dark_reader is not None:
            self.dark_reader.reset()
        self.volume = None

    def hash(self, include_crops=False, include_processing_list=False):
        hash_dict = dict(mode=self.mode, path=self.path, pattern=self.pattern, shape=self.input_shape,
                         value_range=self.value_range, do_rescale=self.do_rescale, header=self.header,
                         init_shape=self.init_shape, dtype=self.dtype, bin_factor=self.bin_factor)
        if include_crops:
            hash_dict['crops'] = self.crops_external
            hash_dict['bin_factor'] = self.bin_factor
        if include_processing_list:
            hash_dict['processing_classes'] = [str(plugin.__class__) for plugin in self.plugin_list]
            hash_dict['processing_settings'] = self.settings_list
        return generate_hash_from_dict(hash_dict)

    def enable_ref_dark_exclude_patterns(self):
        self.exclude_patterns = list(self.exclude_patterns_init) if self.exclude_patterns_init is not None else None
        for reader in (self.ref_reader, self.dark_reader):
            if reader is not None:
                if reader.path == self.path and reader.mode == self.mode and reader.pattern != '*':
                    if self.exclude_patterns is None:
                        self.exclude_patterns = [reader.pattern,]
                    else:
                        try:
                            self.exclude_patterns.append(reader.pattern)
                        except AttributeError:
                            self.exclude_patterns = list(self.exclude_patterns)
                            self.exclude_patterns.append(reader.pattern)

    def do_stop(self):
        self.stop = True

    # properties
    @property
    def header(self):
        try:
            return self._header[0]
        except TypeError:
            return self._header

    @header.setter
    def header(self, val):
        self._header = val

    @property
    def mheader(self):
        try:
            return self._header[1]
        except TypeError:
            return 0

    @property
    def input_shape(self):
        return self._input_volshape

    @input_shape.setter
    def input_shape(self, vals):
        self._input_volshape = int64(vals)
        self.input_imshape = int64(vals[1:])
        self.input_nimages = int64(vals[0])

    @property
    def shape(self):
        return self._shape

    @shape.setter
    def shape(self, vals):
        if self.bin_factor > 1:
            vals = asarray(vals, "i8")
            vals[1:] //= self.bin_factor
        self._shape = int64(vals)
        self.nimages = int64(vals[0])
        self.imshape = int64(vals[1:])

    def emit_progress(self, i , n):
        if self.progress_signal is not None:
            self.progress_signal.emit(int((i+1)/n*100))

    # stack average and caching
    def get_stack_average(self, file_cache=False, block_length=None, stride=1):
        '''
        function for calculating the average or mean of the file stack,
        decides from the number of images when to use a mean or median

        uses median and mean for a large number of images (> 100) (sqrt(n) mean x sqrt(n) median)
        uses a median for a medium number of images (20 - 100)
        uses a mean for a small number of images (< 20)
        :return:
        '''
        if not self.is_prepared:
            self.prepare()
        current_hash = self.hash(False, True)
        if self.stack_average_hash != current_hash:
            stack_average = self.load_stack_average_file(current_hash)

            if stack_average is None:
                crops = partial_dict_copy(self.crops_external, ("xcrop", "ycrop"))
                bin_factor = self.bin_factor
                self.set_crops(ycrop=(0, 0), xcrop=(0, 0), bin_factor=1)
                self.stop = False
                #print(self)
                if self.nimages > 100:
                    if block_length is None or block_length == 0:
                        block_length = int(sqrt(self.shape[0])) # minimal ram usage, ram usage is proportional to block_length + nimages/block_length
                    nblocks = self.nimages // block_length
                    block_indices = arange(0, nblocks, stride)
                    nimages = self.nimages - nblocks # avoid indices above range because of  '+ block_index' below
                    median_results_from_blocks = zeros((self.imshape[0], self.imshape[1], len(block_indices)), dtype='f4')
                    # ! last axis (fastest) are the different images
                    #print(block_indices, nimages, nblocks)
                    for buffer_index, block_index in enumerate(block_indices):
                        if not self.stop:
                            proj_indices = arange(0, nimages, nblocks) + block_index
                            #print(proj_indices)
                            images_block = zeros((self.imshape[0], self.imshape[1], len(proj_indices)), dtype='f4')
                            for in_block_index, image_index in enumerate(proj_indices):
                                if not self.stop:
                                    image = self.load(image_index)
                                    images_block[:, :, in_block_index] = image
                                if in_block_index % 50 == 0:
                                    gc.collect()
                            median_results_from_blocks[:, :, buffer_index] = median(images_block, axis=2, overwrite_input=True)
                            gc.collect()
                    stack_average = mean(median_results_from_blocks, axis=2)
                elif self.nimages < 20:
                    stack_average = mean(self.load_all(), axis=0)
                else:
                    stack_average = median(self.load_all(), axis=0)
                gc.collect()
                if file_cache:
                    self.save_stack_average_file(stack_average, current_hash)
                self.set_crops(bin_factor=bin_factor, **crops)

            self.stack_average = stack_average
            self.stack_average_hash = current_hash

        image = crop_2D(self.stack_average, self.crops["ycrop"], self.crops["xcrop"])
        if self.bin_factor > 1:
            image = bin_down_image(image, self.bin_factor)
        return image

    def load_stack_average_file(self, stack_hash):
        cached_fname = modify_path(self.input_images_list[0], after="_cached_avg_"+stack_hash[:12], suffix="tif")
        if os.path.isfile(cached_fname):
            return load_image(cached_fname)
        else:
            return None

    def save_stack_average_file(self, stack_average, stack_hash):
        old_files = glob.glob(modify_path(self.input_images_list[0], after="_cached_avg_*", suffix="tif"))
        current_time = time.time()
        for fname in old_files:
            try:
                last_mod_time = os.path.getmtime(fname)
                if current_time - last_mod_time > 60**2*24*2: # older than two days
                    os.remove(fname)
                    print("deleted old stack average:", fname)
            except OSError: pass

        cached_fname = modify_path(self.input_images_list[0], after="_cached_avg_"+stack_hash[:12], suffix="tif")
        try:
            save_image(stack_average, cached_fname)
            print("saved stack average to", cached_fname, os.getpid())
        except:
            print("saving stack average failed", cached_fname)


    # ref and dark image support
    def set_ref_reader(self, ref_reader=None):
        self.ref_reader = ref_reader
        if ref_reader is not None:
            self.any_transformation = True
            if self.ref_reader_hash != self.ref_reader.hash():
                self.ref_image_ = None
                self.ref_reader_hash = None
                self.ref_image_uncropped = None
            self.check_rescale()

    def set_dark_reader(self, dark_reader=None):
        self.dark_reader = dark_reader
        if dark_reader is not None:
            self.any_transformation = True
            if self.dark_reader_hash != self.dark_reader.hash():
                self.dark_image_ = None
                self.dark_reader_hash = None
                self.dark_image_uncropped = None
            self.check_rescale()

    def check_rescale(self):
        if self.dark_reader is not None or self.ref_reader is not None:
            self.do_rescale = False

    def ref_image(self):
        if self.ref_reader is not None:
            ref = self.ref_reader.get_stack_average(file_cache=True)
            dark = self.dark_image()
            if dark is not None:
                ref -= dark
            if self.ref_treat_nan:
                copyto(ref, ref.mean(), where=isclose(ref, 0))
            return ref
        else:
            return None

    def dark_image(self):
        if self.dark_reader is not None:
            return self.dark_reader.get_stack_average(file_cache=True)
        else:
            return None

    def ref_dark_images(self):
        if self.ref_reader is not None:
            ref_dark_hash = self.ref_reader.hash(True, True)
        else:
            ref_dark_hash = 'none'
        if self.dark_reader is not None:
            ref_dark_hash += self.dark_reader.hash(True, True)
        else:
            ref_dark_hash += 'none'

        if ref_dark_hash != self.ref_dark_hash:
            self.ref_dark_hash = ref_dark_hash

            if self.ref_reader is not None:
                ref = self.ref_reader.get_stack_average(file_cache=True)
            else:
                ref = None
            dark = self.dark_image()
            if dark is not None:
                ref -= dark
            if ref is not None and self.ref_treat_nan:
                copyto(ref, ref.mean(), where=isclose(ref, 0))  # quick and dirty
            self.ref_dark = ref, dark
            return ref, dark
        else:
            return self.ref_dark[0], self.ref_dark[1]

    # raw access functions
    def generate_raw_cache(self, filename=None, open_as_memmap=False):
        if not self.is_raw_return:
            if not self.is_prepared:
                self.prepare()
            if self.mode == 0:
                self.dtype = self.load(0).dtype
            if filename is None:
                self.file_cache_fname = modify_path(self.path, after='_read_cache', suffix='raw')
            else:
                self.file_cache_fname = filename

            writer = ImagesWriter(2, self.file_cache_fname, write_dtype=self.return_dtype, shape=self.shape)
            for k in range(self.nimages):
                writer.save(self.load(k), k)

    def delete_raw_cache(self):
        if self.file_cache_fname is not None:
            val = try_delete_file(self.file_cache_fname)
            if val:
                self.file_cache_fname = None
            return val
        else:
            return True

    def get_raw_reader(self):
        # to generate a reader that can then be inherited by a subprocess and which will have fast access to subareas
        if not self.is_prepared:
            self.prepare()
        if self.is_raw_return:  # if a reader can be a memmap, it can also efficiently load subareas of the volume
            return self
        else:
            self.generate_raw_cache(open_as_memmap=False)
            return ImagesReader(2, self.file_cache_fname, shape=self.shape, dtype=self.return_dtype, do_rescale=self.do_rescale,
                                value_range=self.value_range, bin_factor=self.bin_factor)

    def get_settings(self):
        reader_settings = dict()
        reader_settings['mode'] = self.mode
        reader_settings['path'] = self.path
        reader_settings['pattern'] = self.pattern
        reader_settings['dtype'] = self.dtype
        reader_settings['do_rescale'] = self.do_rescale
        reader_settings['value_range'] = self.value_range
        reader_settings['bin_factor'] = self.bin_factor
        reader_settings['value_range'] = self.value_range
        reader_settings['shape'] = self.shape
        reader_settings['headers'] = self.header, self.mheader
        reader_settings['zcrop'] = self.crops['zcrop']
        reader_settings['ycrop'] = self.crops['ycrop']
        reader_settings['xcrop'] = self.crops['xcrop']
        return reader_settings

    @property
    def return_dtype(self):
        if self.any_transformation or self.do_rescale:
            return 'f4'
        else:
            return self.return_dtype_

    @return_dtype.setter
    def return_dtype(self, dtype_):
        self.return_dtype_ = dtype(dtype_).str

    # image stack read functions
    def load_all(self):
        if not self.is_prepared:
            self.prepare()
        return self.load_range((0, self.nimages))

    def load_range(self, indices):
        self.batch_load = True
        self.stop = False
        if not self.is_prepared:
            self.prepare()
        assert indices[1] > indices[0]
        volume = zeros((indices[1]-indices[0], self.shape[1], self.shape[2]), dtype=self.return_dtype)
        collect_number = int(self.nimages/(volume.nbytes/1024**3))
        # print('self.vol_shape', self.vol_shape, volume.shape, self.crops)
        if self.use_threaded_IO:
            with conc_fut.ThreadPoolExecutor(self.use_threaded_IO) as tpool:
                for k_0, k_z in enumerate(arange(*indices)):
                    tpool.submit(self.load_to_volume, volume, k_z, k_0)

        else:
            for k_0, k_z in enumerate(arange(*indices)):
                if self.stop: return volume
                self.load_to_volume(volume, k_z, k_0)
                #self.emit_progress(index, self.nimages)
                if (k_0+1) % collect_number == 0:
                    gc.collect()

        if collect_number < 1000:
            gc.collect()

        self.batch_load = False

        if self.keep_volume_result_reference:
            self.volume = volume
        else:
            self.volume = None
        return volume

    def load_to_volume(self, volume, k_z, k_0):
        volume[k_0, :, :] = self.load(k_z)

    def load_indices(self, indices_list):
        self.batch_load = True
        if not self.is_prepared:
            self.prepare()
        volume = zeros((len(indices_list), self.imshape[0], self.imshape[1]), dtype=self.return_dtype)
        collect_number = int(self.nimages/(volume.nbytes/1024**3))
        # print('self.vol_shape', self.vol_shape, volume.shape, self.crops)
        if self.use_threaded_IO:
            print('using threaded read', self.use_threaded_IO)
            self.volume = volume
            with conc_fut.ThreadPoolExecutor(self.use_threaded_IO) as tpool:
                for k_0, k_z in enumerate(arange(*indices)):
                    tpool.submit(self.load_to_volume, k_z, k_0)
            volume = self.volume
            self.volume = None

        else:
            for k_0, k_z in enumerate(indices_list):
                volume[k_0, :, :] = self.load(k_z)
                #self.emit_progress(index, self.nimages)
                if (k_0+1) % collect_number == 0:
                    gc.collect()
        if collect_number < 1000:
            gc.collect()
        self.batch_load = False
        return volume


    # info file treatment
    def try_load_info(self, use_settings=True):
        #print("try_load_info")
        if self.mode == 2:
            info_filename = _get_info_filename(self.path)
            info = _load_info(info_filename)
            #print("info_filename", info_filename, info)

        else:
            nimages = len(self.input_images_list)-1
            info_filename = _get_info_filename([self.input_images_list[k] for k in (0, nimages//3, 2*nimages//3, nimages)], True)
            info = _load_info(info_filename)
            if info is None:
                possible_info_filenames = glob.glob(pjoin(self.path, "*.info"))
                path_overlaps = asarray([len(os.path.commonprefix((info_filename, self.input_images_list[0]))) for info_filename in possible_info_filenames])

                for k in argsort(path_overlaps)[::-1]:
                    info = _load_info(possible_info_filenames[k])
                    if info is not None:
                        break

        if info is not None and use_settings:
            try:
                if type(info['shape']) is str:
                    info['shape'] = asarray(eval(info['shape']), "i8")
                input_shape = zeros(3, dtype='i8')
                input_shape[1:] = info['shape'][:2][::-1]
                if len(info['shape']) == 3:
                    input_shape[0] = info['shape'][2]
                self.input_shape = input_shape
                self.dtype = info['dtype']
            except (ValueError, KeyError):
                self.has_info = False
                return
            try:
                self.value_range = info['value_range']
                self.do_rescale = True
            except KeyError:
                pass
            #print("reader is using info", info)

        self.has_info = True
        self.info = info
        # must call set_crops() to be effective
        return info


    # functions for applying functions to individual 2D-images (applied in load())
    def set_processing_funcs(self, plugin_list, settings_list, ctx_info=None, batch=True):
        assert len(plugin_list) == len(settings_list), 'plugin_list and settings_list must be of equal length'
        self.plugin_list = plugin_list
        self.settings_list = settings_list
        self.ctx_info = ctx_info
        self.processing_funcs_prepared = False
        self.batch = batch
        self.processing_filter_range = 0.
        if len(plugin_list) > 0:
            self.any_transformation = True

    def prepare_processing_funcs(self):
        # print('self.settings_list', self.settings_list, len(self.settings_list))
        filters_list = []
        is_fourier = False
        try:
            image_shape = self.imshape
        except AttributeError:
            image_shape = self.reader.imshape # for ProjectionsReadThread
        for plugin_index in range(len(self.settings_list)):
            if self.settings_list[plugin_index]['fourier_inout'][0]:  # means plugin_list[plugin_index] is a get_filter function
                if is_fourier:
                    filter_calls.append((self.plugin_list[plugin_index].get_filter, self.settings_list[plugin_index]))
                    filterer.add_pad_length(self.settings_list[plugin_index]['filter_range'])
                    self.processing_filter_range += self.settings_list[plugin_index]['filter_range']
                else:
                    #print('used numpy fallback for small fft', False if prod(image_shape) > 1e6 else True)
                    filterer = FourierFilterer(batch=self.batch)
                    filter_calls = [(self.plugin_list[plugin_index].get_filter, self.settings_list[plugin_index]),]
                    filterer.set_padding(self.settings_list[plugin_index]['filter_range'])
                    self.processing_filter_range += self.settings_list[plugin_index]['filter_range']

                    is_fourier = True
            if not self.settings_list[plugin_index]['fourier_inout'][1]:
                self.settings_list[plugin_index]["parallelism"] = os.cpu_count()
                if is_fourier:
                    filterer.set_filter(filter)
                    filters_list.append((filterer, True, filter_calls, image_shape))
                    is_fourier = False
                filters_list.append((plugin_index, False))
                if self.plugin_list[plugin_index].changes_shape:
                    image_shape = self.plugin_list[plugin_index].process_image(zeros(image_shape, dtype='f4'), 0,
                                                                               self.settings_list[plugin_index]).shape

        if is_fourier:
            filters_list.append((filterer, True, filter_calls, image_shape))

        # fourier filter setup must be after all range calculations because padding changes the image shape
        for index, entry in enumerate(filters_list):
            if entry[1]:
                filterer, is_fourier, filter_calls, image_shape = entry
                filterer.prepare_shape(image_shape)
                filter = 1.
                for (filter_call, filter_settings) in filter_calls:
                    filter = filter*filter_call(filterer.pad_shape(image_shape), filterer.fcoord_axes(image_shape), filter_settings)
                filterer.set_filter(filter)
                filters_list[index] = (filterer, True)

        if self.allow_data_padding and self.processing_filter_range > 0.:
            self.data_padding_ranges = zeros((2, 2), 'u2')
            for k, crop_direction in enumerate(('ycrop', 'xcrop')):
                if self.crops[crop_direction][0] > 0:
                    self.data_padding_ranges[k, 0] = min(self.crops[crop_direction][0], self.processing_filter_range)
                if self.crops[crop_direction][1] < self.input_imshape[k]:
                    self.data_padding_ranges[k, 0] = min(self.input_imshape[k]-self.crops[crop_direction][0], self.processing_filter_range)
            self.padding_ranges = int(ceil(self.processing_filter_range)) - self.data_padding_ranges
            #print('self.data_padding_ranges, self.padding_ranges', self.data_padding_ranges, self.padding_ranges)
            self.use_data_padding = True
        else:
            self.use_data_padding = False

        #print('filters_list', filters_list)
        self.filters_list = filters_list
        self.processing_funcs_prepared = True

    def clear_processing_funcs(self):
        self.plugin_list = []
        self.settings_list = []

    def apply_transformations(self, image, image_index):
        self.input_image = image
        if len(self.plugin_list) > 0:
            t0 = time.time()
            if not self.processing_funcs_prepared:
                self.prepare_processing_funcs()

            for filter, is_fouriermult in self.filters_list: # filter is either a index for plugin_list or a FourierFilterer
                if is_fouriermult:
                    image = filter.filter_mult(image)
                    #print('fftnmult applied')
                else:
                    image = self.plugin_list[filter].process_image(image, image_index, self.settings_list[filter])
                    #print('plugin filter applied')
            #print('apply_plugin_list runtime: {:.2f} s'.format(time.time()-t0))
            gc.collect()
        return image

    def correct_ref_dark(self, image):
        image = image.astype("f4", copy=False)
        ref_image, dark_image = self.ref_dark_images()
        if dark_image is not None:
            image -= dark_image
        if ref_image is not None:
            image /= ref_image

        if self.apply_neglog:
            clip(image, self.neglog_clip_val, inf, out=image)
            log(image, out=image)
            image *= -1

        return image

    def delete_files(self):
        successes = []
        for file in self.input_images_list:
            successes.append(try_delete_file(file))
        return all(successes)

    # base load function
    def load(self, index):
        # WARNING: index is a local index, 0 is the first of the cropped stack
        try:
            del self.input_image
        except AttributeError: pass
        if not self.is_prepared:
            self.prepare()
        if index is "center":
            index = self.nimages // 2
        index = clip(index, 0, self.input_nimages-1)

        if self.mode == 0:
            with open(self.images_list[index], mode='rb') as file:
                pil_image = PIL.Image.open(file)
                pil_image = _crop_pil_image(pil_image, self.crops, self.imshape)
                image = array(pil_image)
                #image = copy(crop_2D(image, self.crops['ycrop'], self.crops['xcrop']))

            if image.ndim == 3:
                image = mean(image, axis=2)  # gray values are calculated from the average over the last axis

        elif self.mode == 1:
            with open(self.images_list[index], mode='rb') as file:
                dtype_nbytes = dtype(self.dtype).itemsize
                try:
                    file.seek(self.header + dtype_nbytes*self.crops['ycrop'][0]*self.input_imshape[1])
                except OSError:
                    raise RuntimeWarning('seek error ignored')

                read_shape = get_cropped_shape_2D(self.input_imshape, self.crops['ycrop'], (0, 0))
                image = fromfile(file, dtype=self.dtype, count=(read_shape[0]*read_shape[1]))
                if prod(read_shape) != image.shape[0]:
                    too_short_bytes = prod(self.input_imshape)*dtype(self.dtype).itemsize + self.header - os.path.getsize(self.images_list[index])
                    raise ValueError('raw file at {} is too short by {} bytes)'.format(self.images_list[index], too_short_bytes))
                image = image.reshape(read_shape)
                image = copy(crop_2D(image, (0, 0), self.crops['xcrop']))

        elif self.mode == 2:
            dtype_nbytes = dtype(self.dtype).itemsize
            index = index + self.first_index
            s = int64(0)
            s += int64(self.header + dtype_nbytes*self.crops['ycrop'][0]*self.input_imshape[1])
            s += prod(self.input_imshape)*dtype_nbytes*index + self.mheader*(index+1)
            read_shape = get_cropped_shape_2D(self.input_imshape, self.crops['ycrop'], (0, 0))

            with open(self.path, mode='rb') as file:
                try:
                    file.seek(s)
                except OSError:
                    raise RuntimeWarning('seek error ignored')

                image = fromfile(file, dtype=self.dtype, count=prod(read_shape))
                if prod(read_shape) != image.shape[0]:
                    too_short_bytes = prod(self.input_shape)*dtype(self.dtype).itemsize + self.header + self.nimages*self.mheader - os.path.getsize(self.path)
                    raise ValueError('raw file at {} is too short by {} bytes)'.format(self.path, too_short_bytes))
                image = image.reshape(read_shape)
            #print(index)
            image = copy(crop_2D(image, (0, 0), self.crops['xcrop']))

        if self.do_rescale:
            image = unscale_from_dtype(image, self.value_range, image.dtype)
        else:
            image = image.astype(self.return_dtype, copy=False)


        if self.any_transformation:
            image = self.correct_ref_dark(image)
            image = self.apply_transformations(image, index)

        if self.bin_factor > 1:
            image = bin_down_image(image, self.bin_factor)

        self.last_index = index

        return image

    def __str__(self):
        if self.mode == 0:
            mode_text = 'binary images'
        elif self.mode == 1:
            mode_text = 'raw images'
        elif self.mode == 2:
            mode_text = 'raw stack'
        else:
            mode_text = 'invalid mode'

        if self.mode == 2:
            path = self.path
        else:
            path = pjoin(self.path, self.pattern)
        if self.do_rescale:
            rescale_text = ', scale from: {}'.format(self.value_range)
        else:
            rescale_text = ''

        return 'Reader, {} in: {}\nshape: {} => {}, dtype: {}{}'.format(
            mode_text, path, self.input_shape, self.shape, self.dtype, rescale_text)


class ImagesWriter():
    use_threaded_IO = 4
    modes = ['raw', 'raw_stack', 'tif', 'png']

    def __init__(self, path: str, mode: str='tif', do_rescale=False, value_range=None, write_dtype='f4',
                 number_format='{:04}', filenames=None, base_filename=None, after='', before='',
                 makedir=True, cleardir=False, bin_factor=1, resolution=None, shape=None):

        self.png_compress_level = 2
        self.nonscaling_dtypes = (uint8, uint16)

        self.stack_lock = None
        self.progress_signal = None

        self.opened = False
        self.info_saved = False
        self.shape = None
        self.stop = False
        self.file_cache_fname = None

        self.memmap_open = False
        self.files = []
        self.file = None
        self.header = None
        self.nheader = 0

        self.thread_pool = None

        self.any_transformation = False
        assert mode in self.modes, f'mode must be one of {self.modes}'
        self.mode = mode
        self.suffix = mode
        self.path = path
        self.after = after
        self.before = before
        self.write_dtype = dtype(write_dtype).str
        self.do_rescale = do_rescale
        self.value_range = value_range
        self.bin_factor = bin_factor
        self.resolution = resolution
        self.shape = shape

        if do_rescale:
            assert value_range is not None, 'rescale_range must be given for do_rescale == True'
        self.value_range = value_range
        if self.progress_signal is not None:
            self.emit_progress = self.progress_signal.emit
        else:
            self.emit_progress = None
        self.filenames = None
        if filenames is not None:
            self.filenames = [pjoin(path, modify_path(os.path.basename(filename), self.suffix, before, after=after))
                              for filename in filenames]
            self.format_str = None
        elif base_filename is not None:
            self.format_str = modify_path(os.path.basename(base_filename), self.suffix, before, after=after+'_'+number_format)
        elif before=='' and after=='':
            self.format_str = modify_path('', self.suffix, '', after=number_format)
        else:
            self.format_str = modify_path('', self.suffix, before, after=after+'_'+number_format)

        self.makedir = makedir
        self.cleardir = cleardir

        self.header = None
        self.nheader = int64(0)

        self.info = None
        self.other_info = dict()
        self.has_info = False
        if self.mode in ('png', "jpg", "jpeg", "gif"):
            self.is_raw_write = False
        else:
            self.is_raw_write = True

        if mode != 'raw_stack':
            if cleardir:
                try:                        shutil.rmtree(path)
                except FileNotFoundError:   pass
            if makedir:
                assure_dir_exists(path)

        else:
            self.imshape = None
            self.nimages = 0
            #self.open()
            #self.can_be_memmap = True
        #print('writer initilized:\n', self)
        self.opened = False
        self.plugin_list = []

    def set_stack_header(self, header, file_ending):
        self.header = bytes(header)
        if header is not None:
            self.nheader = int64(len(self.header))
            self.path = replace_suffix(self.path, file_ending)
        else:
            self.nheader = int64(0)

        self.open()
        self.file.seek(0)
        self.file.write(self.header)

    # raw access code
    def transfer_raw_cache(self, delete=True):
        if self.file_cache_fname is not None:
            reader = ImagesReader(2, self.file_cache_fname, dtype=self.write_dtype, shape=self.shape, defer_prepare=False)
            for k in range(reader.nimages):
                self.save(reader.load(k), k)
            if delete:
                val =  try_delete_file(self.file_cache_fname)
                if val:
                    self.file_cache_fname = None
                return val
            else:
                return True

    def get_raw_writer(self, shape=None):
        # to generate a writer that can then be inherited by a subprocess, will have fast write on subareas
        if shape is not None:
            self.shape = shape
        assert self.shape is not None
        if self.is_raw_write:
            if self.mode == 'tif':
                self.nheader, self.header = _get_tif_header(self.shape[1:], self.write_dtype)
                self.mode = 'raw'
            self.open()
            self.close()
            return self
        else:
            self.file_cache_fname = modify_path(self.path, after='_write_cache', suffix='raw')
            return ImagesWriter(2, self.file_cache_fname, write_dtype=self.write_dtype,
                                do_rescale=self.do_rescale, value_range=self.value_range, shape=self.shape)

    def write_headers(self):
        if self.header is not None:
            if len(self.files) > 0:
                for file in self.files:
                    file.seek(0)
                    file.write(self.header)
                print("headers written")
            else:
                self.file.seek(0)
                self.file.write(self.header)


    @property
    def shape(self):
        return self._shape

    @shape.setter
    def shape(self, vals):
        if vals is not None:
            if self.bin_factor > 1:
                vals = asarray(vals, "i8")
                vals[1:] //= self.bin_factor
            self._shape = int64(vals)
            self.nimages = int64(vals[0])
            self.imshape = int64(vals[1:])
        else:
            self._shape = None
            self.nimages = None
            self.imshape = None

    def save_all(self, volume, index_offset=0, other_info=None):
        t0 = time.time()
        self.save_range(volume, (0, volume.shape[0]), index_offset, other_info)
    save_all_par = save_all

    def save_range(self, volume, vol_slice, index_offset=0, other_info=None):
        if self.use_threaded_IO > 0:
            with conc_fut.ThreadPoolExecutor(self.use_threaded_IO) as thread_pool:
                image = self.do_save_range(volume, vol_slice, index_offset, other_info, thread_pool=thread_pool)
        else:
            image = self.do_save_range(volume, vol_slice, index_offset, other_info)
        self.save_info(image)

    def do_save_range(self, volume, vol_slice, index_offset=0, other_info=None, thread_pool=None):
        self.stop = False
        if self.mode == 'raw_stack':
            self.open()
        if self.bin_factor > 1:
            for loc_index, glob_index in list(enumerate(arange(*vol_slice)))[::self.bin_factor]:
                image = volume[loc_index:loc_index+self.bin_factor, :, :].mean(axis=0)
                image = bin_down_image(image, self.bin_factor)
                if self.mode == 'raw_stack':
                    write_index = glob_index//self.bin_factor
                    index_offset = index_offset//self.bin_factor
                else:
                    write_index = glob_index+(self.bin_factor-1)//2
                if self.stop: return
                if thread_pool is not None:
                    thread_pool.submit(self.save, image, write_index, index_offset, other_info)
                else:
                    self.save(image, write_index, index_offset, other_info=other_info)
                if (loc_index+1) % 100 == 0: gc.collect()
            self.save_info(image)
        else:
            for loc_index, glob_index in enumerate(arange(*vol_slice)):
                if self.stop: return
                if thread_pool is not None:
                    thread_pool.submit(self.save, volume[loc_index, :, :], glob_index, index_offset, other_info)
                else:
                    self.save(volume[loc_index, :, :], glob_index, index_offset, other_info=other_info)
                    if (loc_index+1) % 100 == 0: gc.collect()
            image = volume[0]
            #self.save_info(volume[0])
        gc.collect()
        return image

    def get_filename(self, index):
        if self.mode == 'raw_stack':
            return self.path
        else:
            if self.format_str is not None:
                filename = pjoin(self.path, self.format_str.format(index))
            else:
                filename = self.filenames[index]
            return filename

    def get_info_filename(self):
        if self.mode == 'raw_stack':
            filename = self.path
            find_common = False
        else:
            if self.format_str is not None:
                filename = [pjoin(self.path, self.format_str.format(k)) for k in (0, 999999)]
            else:
                filename = [self.filenames[k] for k in (0, 999999)]
            find_common = True
        return _get_info_filename(filename, find_common)

    def save_info(self, image=None, other_info=None, nice_format=True, fail_silent=True):
        #if index == 0: print('save_info()',image.shape, image.write_dtype, other_info)
        if image is None:
            if self.imshape is None:
                if fail_silent:
                    return
                else:
                    raise AssertionError('image=None only allowed if an image was written before or shape is defined')
            imshape = self.imshape
        else:
            imshape = image.shape

        json_name = self.get_info_filename()
        
        if other_info is not None:
            self.other_info.update(other_info)
            
        if self.nimages is not None:
            shape_str = str(list(asarray((imshape[1], imshape[0], self.nimages))))
        else:
            shape_str = str(list(asarray((imshape[1], imshape[0]))))
        info = (shape_str + str(self.write_dtype)).encode() + (generate_hash_from_dict(other_info) if other_info is not None else b'')
            
        if info != self.info:
            if nice_format:
                json_str = '{'
                if self.nimages is not None:
                    json_str += '"shape": {},\n'.format(list(imshape)[::-1]+[self.nimages,])
                else:
                    json_str += '"shape": {},\n'.format(list(imshape)[::-1])
                if self.do_rescale:
                    json_str += '"value_range": {},\n'.format(list(self.value_range))
                json_str += '"dtype": "{}"'.format(dtype(self.write_dtype).str)
                if len(self.other_info) > 0:
                    try:
                        [self.other_info.pop(key, None) for key in ('shape', 'write_dtype', 'value_range')]
                        encoded = ExtendedJSONEncoder(sort_keys=True, skipkeys=True, indent=2).encode(self.other_info)[1:]
                        #encoded = json.dumps(self.other_info, skipkeys=True, sort_keys=True, indent=4)[1:] # trigger Exceptions first
                        json_str += ','
                        json_str += encoded
                    except TypeError as err:
                        print('adding other info to info file failed:', err)
                        #print(get_dict_summary(self.other_info))
                        json_str += '}'
                else:
                    json_str += '}'
                with open(json_name, 'w') as file:
                    file.write(json_str)
                    
            else:
                json_data = dict()
                json_data.update(self.other_info)
                json_data['shape'] = imshape # entry may be overwritten
                json_data['dtype'] = dtype(self.write_dtype).str
                if self.do_rescale:
                   json_data["value_range"] = self.value_range
                with open(json_name, 'w') as file:
                    json.dump(json_data, file, sort_keys=True, indent=4)
            self.info = info

    def enable_keep_scaling(self, reader):
        if reader.do_rescale:
            self.value_range = reader.value_range
            self.write_dtype = reader.dtype
            self.do_rescale = True
        else:
            self.do_rescale = False

    def open(self, shape=None, clear_files=True, write_headers=True):
        if not self.opened:
            if shape is not None:
                self.shape = shape

            if clear_files:
                self.clear_files()

            if self.mode == 'tif' and self.shape is not None:
                self.nheader, self.header = _get_tif_header(self.shape[1:], self.write_dtype)
                self.mode = 'raw'

            if self.mode == 'raw_stack':
                del self.files[:]
                try:
                    self.file = open(self.path, mode='r+b')
                except FileNotFoundError:
                    self.file = open(self.path, mode='w+b')

            elif self.mode == 'raw' and self.shape is not None:
                self.file = None
                for index in arange(self.shape[0]):
                    fname = self.get_filename(index)
                    try:
                        self.files.append(open(fname, mode='r+b'))
                    except FileNotFoundError:
                        self.files.append(open(fname, mode='w+b'))

            if write_headers:
                self.write_headers()

            gc.collect()
            self.opened = True

    def clear_files(self):
        if self.mode == 'raw_stack':
            try:
                os.remove(self.path)
            except FileNotFoundError:
                pass
        else:
            for index in arange(self.shape[0]):
                try:
                    os.remove(self.get_filename(index))
                except FileNotFoundError:
                    pass

    def close(self):
        if self.imshape is not None:
            self.save_info(None)
        if self.opened:
            if self.mode == 'raw_stack':
                self.file.close()
                self.file = None
            elif self.shape is not None:
                [file.close() for file in self.files]
                del self.files[:]

            self.opened = False

    def check_if_overwriting(self):
        if self.mode == 'raw_stack':
            return os.path.exists(self.path)
        else:
            suffix = '*.' + self.suffix
            files_list = glob.glob(pjoin(self.path, suffix))
            return len(files_list) > 0

    # functions for applying functions to individual 2D-images (applied in save())
    def set_processing_funcs(self, plugin_list, settings_list, ctx_info=None, batch=True):
        self.any_transformation = True
        assert len(plugin_list) == len(settings_list), 'plugin_list and settings_list must be of equal length'
        self.plugin_list = plugin_list
        self.settings_list = settings_list
        self.ctx_info = ctx_info
        self.batch = batch

    def clear_processing_funcs(self):
        self.any_transformation = False
        self.plugin_list = []
        self.settings_list = []

    def apply_transformations(self, image, image_index):
        if len(self.plugin_list) > 0:
            for index, plugin in enumerate(self.plugin_list): # filter is either a index for plugin_list or a FourierFilterer
                image = plugin.process_image(image, image_index, self.settings_list[index])
            gc.collect()

        return image


    # base save function
    def save(self, image, index, index_offset=0, other_info=None):
        if image is None: return

        image = self.apply_transformations(image, index)

        if image.dtype in self.nonscaling_dtypes:
            if self.write_dtype != image.dtype:
                self.write_dtype = image.dtype
        elif self.do_rescale:
            image = scale_to_dtype(image, self.value_range, self.write_dtype)
        else:
            image = image.astype(self.write_dtype, copy=False)

        if self.imshape is None:
            self.imshape = image.shape
        else:
            assert all(self.imshape == image.shape), 'all image shapes must be identical'

        if not self.info_saved:
            self.save_info(image, other_info=other_info)
            self.info_saved = True

        if self.mode == "tif":
            if self.header is None:
                self.nheader, self.header = _get_tif_header(image.shape, self.write_dtype)
                self.mode = 'raw'
                #print("switched to raw writer for tif images")

        if self.mode == 'tif':
            filename = self.get_filename(index)
            pil_args = dict()
            if filename[-3:] == 'png':
                pil_args['compress_level'] = self.png_compress_level
            elif filename[-3:] == 'tif' and self.resolution is not None:
                pil_args['resolution'] = 1/self.resolution*1e4
                pil_args['x_resolution'] = 1/self.resolution*1e4
                pil_args['y_resolution'] = 1/self.resolution*1e4
                pil_args['resolution_unit'] = "cm"
            PIL.Image.fromarray(image).save(filename, **pil_args)

        elif self.mode == 'raw':
            if len(self.files) > 0:
                self.files[index].seek(0)
                if self.header is not None:
                    self.files[index].write(self.header)
                self.files[index].write(image.tobytes())
            else:
                with open(self.get_filename(index), 'w+b') as file:
                    if self.header is not None:
                        file.write(self.header)
                    file.write(image.tobytes())

        elif self.mode == 'raw_stack':
            self.open()
            if self.stack_lock is not None: self.stack_lock.acquire()
            index = index - index_offset
            self.nimages = max(index+1, self.nimages)
            self.file.seek(self.nheader + int64(image.shape[0]) * image.shape[1] * index * dtype(self.write_dtype).itemsize, 0)
            self.file.write(image.tobytes())
            if self.stack_lock is not None: self.stack_lock.release()

    def write_vol_zy_range(self, volume, z_range, y_range):
        if self.stack_lock is not None: self.stack_lock.acquire()
        for local_index, global_index in enumerate(arange(*z_range)):
            self.write_im_y_range(volume[local_index, :, :], global_index, y_range)
        if self.stack_lock is not None: self.stack_lock.release()

    def write_im_y_range(self, image, index, y_range):

        if image.dtype in self.nonscaling_dtypes:
            if self.write_dtype != image.dtype:
                self.write_dtype = image.dtype
        elif self.do_rescale:
            image = scale_to_dtype(image, self.value_range, self.write_dtype)
        else:
            image = image.astype(self.write_dtype, copy=False)

        if self.mode == 'raw':
            self.files[index].seek(self.nheader + self.shape[2]*y_range[0]*dtype(self.write_dtype).itemsize, 0)
            self.files[index].write(image.tobytes())
            #self.files[index].flush()

        elif self.mode == 'raw_stack':
            self.file.seek(self.nheader + (int64(self.shape[1])*self.shape[2]*index+self.shape[2]*y_range[0])*dtype(self.write_dtype).itemsize, 0)
            self.file.write(image.tobytes())
            #self.file.flush()

        else:
            raise ValueError("self.mode must be in ('tif', 'raw'), is: {}".format(self.mode))

    def __str__(self):
        if self.mode == 'raw_stack':
            path = self.path
        elif self.filenames is not None:
            path = self.filenames[0]
        else:
            path = pjoin(self.path, self.format_str)
        if self.do_rescale:
            rescale_text = 'scale to: {}'.format(self.value_range)
        else:
            rescale_text = ''

        return 'Writer in mode {} to path: {},\n dtype: {}, {}'.format(
            self.mode, path, self.write_dtype, rescale_text)


def _test_binary_image(filename: str):
    try:
        if filename[-3:] == 'edf':
            with open(filename, 'r', encoding='ascii', errors='replace') as file_io:
                edf_header = ''
                for k in arange(20):
                    file_io.seek(k*256)
                    edf_header += file_io.read(256)
                    if k == 0 and edf_header[0] != '{':
                        raise TypeError('not a valid edf header {')

                    if '}' in edf_header[-3:]:
                        break
                    elif k == 19:
                        raise TypeError('not a valid edf header }')

                lines = edf_header.splitlines()
                header_dict = dict()
                for line in lines:
                    try:
                        key, val = line.split('=')
                        key = key.strip(' ')
                        val = val[:-1].strip(' ')
                        header_dict[key]= val
                    except ValueError:
                        pass

                im_dtype = '<' if header_dict['ByteOrder'] == 'LowByteFirst' else '>'
                im_dtype += EDF_DATA_TYPES[header_dict['DataType']]
                im_shape = int(header_dict['Dim_2']), int(header_dict['Dim_1'])
                return True, im_shape, True, im_dtype, int((k+1)*256)

        else:
            with open(filename, mode='rb') as file:
                is_big_endian = file.read(2) == b'MM' # todo: find out where (and if) PIL indicates endianness
                pil_image = PIL.Image.open(file)
                imshape = pil_image.size[1], pil_image.size[0]
                if type(pil_image) == PIL.TiffImagePlugin.TiffImageFile:
                    nheader = pil_image.tag[273][0]
                    number_nbytes = pil_image.tag[258][0]//8

                    if pil_image.mode == 'F':
                        im_dtype = 'f'+str(number_nbytes)
                    elif pil_image.mode[0] == 'I':
                        im_dtype = 'u'+str(number_nbytes)
                    elif pil_image.mode == 'L':
                        im_dtype = 'u1'
                    else:
                        raise TypeError
                    if is_big_endian:
                        im_dtype = '>' + im_dtype
                    else:
                        im_dtype = '<' + im_dtype
                    return True, imshape, pil_image.info['compression']=='raw', im_dtype, nheader
                else:
                    return True, imshape, False, None, 0
    except (OSError, TypeError, ValueError):
        return False, (0, 0), False, None, 0


EDF_DATA_TYPES = {"SignedByte"            : 'u1', "UnsignedByte"          : 'u1',
                  "SignedShort"           : 'i2', "UnsignedShort"         : 'u2',
                  "SignedInteger"         : 'i4', "UnsignedInteger"       : 'u4',
                  "SignedLong"            : 'i8', "UnsignedLong"          : 'u8',
                  "Float"                 : 'f4',
                  "Float32"               : 'f4',
                  "Double"                : 'f8'}


def _do_exclude_patterns(filenames, exclude_patterns):
    for pattern in exclude_patterns:
        match_list = fnmatch.filter(filenames, '*'+pattern)
        if len(match_list) > 0:
            match_indices = []
            for match in match_list:
                match_indices.append(filenames.index(match))
            match_indices.sort()
            for k in match_indices[::-1]:
                del filenames[k]


def _crop_pil_image(pil_image, crops, imshape):
    right = crops['xcrop'][1] if crops['xcrop'][1] > 0 else imshape[1] + crops['xcrop'][1]
    lower = crops['ycrop'][1] if crops['ycrop'][1] > 0 else imshape[0] + crops['ycrop'][1]
    return pil_image.crop((crops['xcrop'][0], crops['ycrop'][0], right, lower))


def _get_tif_header(imshape, im_dtype, resolution=None):
    with io.BytesIO() as raw:
        pil_args = dict()
        if resolution is not None:
            pil_args['resolution'] = 1/resolution*1e4
            pil_args['x_resolution'] = 1/resolution*1e4
            pil_args['y_resolution'] = 1/resolution*1e4
            pil_args['resolution_unit'] = "cm"

        pil_image_w = PIL.Image.fromarray(zeros(imshape, im_dtype), **pil_args)
        pil_image_w.save(raw, format='tiff')

        pil_image_r = PIL.Image.open(raw)
        nheader = pil_image_r.tag[273][0]

        raw.seek(0)
        header = raw.read(nheader)
    return nheader, header


# stand-ins for the writer/reader classes with arrays instead of files, not all functions are supported
class DummyReader():
    mode = -1

    def __init__(self, arr):
        self.arr = arr
        self.zcrop = (0, 0)
        self.ycrop = (0, 0)
        self.xcrop = (0, 0)
        self.reader = self
        self.input_shape = arr.shape
        self.input_imshape = arr.shape
        self.set_crops()
        self.files_indices = arange(arr.shape[0])

    @property
    def input_shape(self):
        return self._input_volshape

    @input_shape.setter
    def input_shape(self, vals):
        self._input_volshape = int64(vals)
        self.input_imshape = int64(vals[1:])
        self.input_nimages = int64(vals[0])

    @property
    def shape(self):
        return self._shape

    @shape.setter
    def shape(self, vals):
        self._shape = int64(vals)
        self.nimages = int64(vals[0])
        self.imshape = int64(vals[1:])


    def set_crops(self, zcrop=(0, 0), ycrop=(0, 0), xcrop=(0, 0)):
        self.crops = get_valid_crops(zcrop, ycrop, xcrop, self.arr.shape)
        self.shape = get_cropped_shape_3D(self.input_shape, zcrop, ycrop, xcrop)
        self.imshape = self.shape[1:]
        self.shape = get_cropped_shape_3D(self.input_shape, **self.crops) # also sets imshape

    def reset_crops(self):
        self.set_crops(zcrop=(0, 0), ycrop=(0, 0), xcrop=(0, 0))

    def reset(self):
        pass

    def load(self, index):
        return crop_2D(self.arr[self.zcrop[0]+index], self.crops['ycrop'], self.crops['xcrop'])

    def load_all(self):
        self.volume = crop_3D(self.arr, **self.crops)
        return self.volume

class DummyWriter():
    mode = -1

    def __init__(self, arr):
        self.arr = arr
        self.writer = self
        self.nwrites = 0
        self.mode = 2

    def save(self, image, slice_number, index_offset=0):
        if self.arr is not None:
            self.arr[slice_number+index_offset, :, :] = image
        self.nwrites += 1

    def save_range(self, volume, vol_slice, index_offset=0, other_info=None):
        #print("save_range", volume.shape, index_offset, vol_slice)
        if self.arr is not None:
            self.arr[vol_slice[0]-index_offset:vol_slice[1]-index_offset, :, :] = volume
        self.nwrites += volume.shape[0]


# reader/writer helper functions
def scale_to_dtype(arr, input_val_range=None, new_dtype=uint16):
    if dtype(new_dtype) in (uint16, uint8):
        #print('rescaling from', arr.min(), arr.max(), input_val_range, new_dtype)
        if input_val_range is None:
            input_val_range = arr.min(), arr.max()
        if dtype(new_dtype) == uint16:  max_val = 2**16-1
        elif dtype(new_dtype) == uint8: max_val = 2**8-1
        diff = input_val_range[1] - input_val_range[0]
        arr = arr.astype("f4", copy=True)
        arr -= input_val_range[0]
        arr *= max_val / diff
        arr = clip(arr, 0, max_val).astype(new_dtype, copy=False)
    # float32 is not changed
    return arr

def unscale_from_dtype(arr, input_val_range, old_dtype=None):
    if old_dtype is None:
        old_dtype = arr.dtype
    if "u" in dtype(old_dtype).str:
        #print('unscaling from', arr.min(), arr.max(), input_val_range, old_dtype)
        if "2" in dtype(old_dtype).str:  max_val = 2**16-1
        elif "1" in dtype(old_dtype).str: max_val = 2**8-1
        elif "4" in dtype(old_dtype).str: max_val = 4**8-1
        diff = input_val_range[1] - input_val_range[0]
        arr = arr.astype('f4')
        arr *= diff / max_val
        arr += input_val_range[0]
        #print('unscaled to', arr.min(), arr.max(), arr.write_dtype)
    # float32 is not changed
    return arr


def sort_numbered(files_list, sort_name_range=(None, None)):
    file_unsorted_indices = arange(len(files_list))
    file_sorted_indices = zeros(len(files_list), dtype='i4')-1
    for number_length in arange(1, 6)[::-1]:
        for k in file_unsorted_indices[file_sorted_indices < 0]:
            fname = files_list[k][sort_name_range[0]:sort_name_range[1]]
            if file_sorted_indices[k] < 0:
                parts = fname.split('.')
                if len(parts) > 1 :
                    bare_fname = parts[-2]
                else:
                    bare_fname = parts[0]
                try:
                    n = int(bare_fname[-number_length:])
                    file_sorted_indices[k] = n
                except ValueError:
                    pass
    if all(file_sorted_indices >= 0):
        files_list_sorted = []
        sorters = argsort(file_sorted_indices)
        for k in sorters:
            files_list_sorted.append(files_list[k])
        return files_list_sorted
    else:
        return sorted(files_list)

def assure_dir_exists(path):
    if path != '':
        try:                    os.makedirs(path, exist_ok=True)
        except FileExistsError: pass

def get_valid_crops(zcrop, ycrop, xcrop, vol_shape):
    crops = dict()
    crops['zcrop'] = clip(zcrop[0], 0, vol_shape[0]), clip(zcrop[1], -vol_shape[0], vol_shape[0])
    crops['ycrop'] = clip(ycrop[0], 0, vol_shape[1]), clip(ycrop[1], -vol_shape[1], vol_shape[1])
    crops['xcrop'] = clip(xcrop[0], 0, vol_shape[2]), clip(xcrop[1], -vol_shape[2], vol_shape[2])
    return crops

def get_valid_crops_len(crop, ax_length, bin_factor=1):
    if bin_factor > 1:
        crop = crop[0]*bin_factor, crop[1]*bin_factor
    crop = clip(crop[0], 0, ax_length), clip(crop[1], -ax_length, ax_length)
    return crop


def _file_in_IMAGE_FORMATS(file):
    for suffix in IMAGE_FORMATS:
        if file[-len(suffix):] == suffix:
            return True
    #print('not in IMAGE_FORMATS:', file)
    return False

def _file_in_IMAGE_IGNORED_TYPES(file):
    for suffix in IMAGE_IGNORED_TYPES:
        if file[-len(suffix):] == suffix:
            #print('in IMAGE_IGNORED_TYPES:', file)
            return True
    return False



# info files
def _get_info_filename(filename, find_common=False):
    if find_common:
        assert len(filename[0]) > 1
        filename = os.path.commonprefix(filename)
        filename = filename.rstrip("_")
        #print("found info file name", filename)
    else:
        assert type(filename) is str, "{}".format(filename)
    if filename == "":
        filename = "info"
    return modify_path(filename, suffix='info')

def _load_info(info_filename):
    if os.path.isfile(info_filename):
        try:
            with open(info_filename, 'r') as file:
                info = json.load(file)
            #print('info file found at', info_filename, 'for', info_filename)
            return info
        except Exception:
            #print('invalid info file at', info_filename, info_filename, '\n', get_exception_text_html())
            return None

class ExtendedJSONEncoder(json.JSONEncoder):
    def default(self, o):
        if iterable(o) or type(o) is ndarray:
            return list(o)
        elif issubclass(o.__class__, (dict,)):
            return dict(**o)
        else:
            try: # conversion from numpy numbers
                kind = o.dtype.kind
                if kind in ('i', 'u'):
                    return int(o)
                elif kind in ('S', 'U'):
                    return str(o)
                else:
                    return float(o)
            except (ValueError, TypeError):
               return json.JSONEncoder.default(self, o)


# single image access functions
def load_image(filename, ycrop=(0, 0), xcrop=(0, 0),
               raw_shape=None, raw_header=0, raw_dtype='f4', output_dtype=None, **kwargs):
    '''
    funcion for reading images (2D)

    :param filename:        str with filename
    :param ycrop:           crop parameters in y direction, axis = 0
    :param xcrop:           crop parameters in x direction, axis = 1
    only for raw images:
    :param raw_shape:       raw shape (y, x)
    :param raw_header:      header in bytes
    :param raw_dtype:       dtype in numpy string notation (e.g. 'f4' for float32 and '<u2' for uint16)
    :param output_dtype:    dtype for output, keeps file dtype by default
    :return:
    '''
    suffix = separate_suffix(filename)[1]
    if raw_shape is not None:
        if len(raw_shape) == 3:
            raw_shape = raw_shape[1:]
        assert separate_suffix(filename)[1] not in IMAGE_FORMATS, 'binary image format used with raw load'
        with open(filename, mode='r+b') as file:
            dtype_nbytes = dtype(raw_dtype).itemsize
            file.seek(raw_header + dtype_nbytes*ycrop[0]*raw_shape[1])
            read_shape = get_cropped_shape_2D(raw_shape, ycrop, (0, 0))
            try:
                image = fromfile(file, dtype=raw_dtype, count=(read_shape[0]*read_shape[1]))\
                    .reshape(read_shape)
                if output_dtype is not None:
                    image = image.astype(output_dtype)
                return crop_2D(image, (0, 0), xcrop)
            except ValueError:
                pass
    else:
        if suffix in ('raw', ''):
            settings = _load_array_info(filename)
            return load_image(filename, ycrop=ycrop, xcrop=xcrop, raw_shape=settings['shape'],
                              raw_dtype=settings['dtype'], output_dtype=output_dtype)
        else:
            pil_image = PIL.Image.open(filename)
            pil_image = _crop_pil_image(pil_image, dict(ycrop=ycrop, xcrop=xcrop), pil_image.size[::-1])
            image = array(pil_image)
            if output_dtype is not None:
                image = image.astype(output_dtype)
            if image.ndim == 3:
                image = mean(image, axis=2)  # gray values is calculated as the average over the last axis
            return image


def save_image(image, filename, suffix=None, index=None, output_dtype=None, unchanged_filename=False,
               settings=None, png_compress_level=4):
    ''' function for saving images (2D)

    :param image:           array with image
    :param filename:        filename string
    :param output_dtype:    output dtype
    :return:
    '''
    if index is not None:
        index_text = '_{:04}'.format(index)
    else: index_text = ''
    if suffix is None:
        filename_, suffix = separate_suffix(filename)
    else:
        filename_ = filename
    if output_dtype is not None:
        image = image.astype(output_dtype)
    if suffix in ('raw', ''):
        if not unchanged_filename: filename = filename_+'{}_{}_{}.raw'.format(index_text, image.shape, output_dtype)
        image.tofile(filename)
        if unchanged_filename:
            if settings is None:
                _save_array_info(filename, image)
            else:
                _save_array_info(filename, image, **settings)
    else:
        if not unchanged_filename and index is not None: filename = filename_ + index_text + '.' + suffix
        pil_args=dict()
        if filename[-3:] == 'png':
            pil_args['compress_level'] = png_compress_level
        PIL.Image.fromarray(image).save(filename, **pil_args)
    return filename



# array info functions (= external header)
def _save_array_info(filename, array=None, arr_dtype=None, arr_shape=None, **kwargs):
    info_text_filename = separate_suffix(filename)[0] + '_info.txt'
    try:
        if arr_dtype is None:
            if array is not None:   arr_dtype = array.dtype
            else:                   arr_dtype = kwargs['dtype']
        if arr_shape is None:
            if array is not None:   arr_shape = array.shape
            else:                   arr_shape = kwargs['shape']
        if array is None:
            assert arr_dtype is not None and arr_shape is not None
        info_text = 'array shape = {}, dtype = {}'.format(arr_shape, arr_dtype)
        with open(info_text_filename, 'w+t') as file:
            file.write(info_text)
    except OSError:
        print('file could not be accessed:', info_text_filename)
    info_dict_filename = separate_suffix(filename)[0] + '_info.pydict'
    try:
        info_dict = dict(dtype=arr_dtype, shape=arr_shape)
        info_dict.update(kwargs)
        with open(info_dict_filename, 'w+b') as file:
            pickle.dump(info_dict, file)
    except OSError:
        print('file could not be accessed:', info_dict_filename)
    #print('array info saved to:', info_text_filename)

def _load_array_info(filename):
    info_dict_filename = separate_suffix(filename)[0] + '_info.pydict'
    try:
        with open(info_dict_filename, 'rb') as file:
            return pickle.load(file)
    except OSError:
        print('file could not be accessed:', info_dict_filename)
        return None

def _delete_array_info(filename):
    info_text_filename = separate_suffix(filename)[0] + '_info.txt'
    info_dict_filename = separate_suffix(filename)[0] + '_info.pydict'
    try_delete_file(info_text_filename)
    try_delete_file(info_dict_filename)


# file delete functions
def try_delete_file(filename):
    try:
        os.remove(filename)
        return True
    except OSError:
        return False

def try_delete_array_file(filename):
    for filename_ in (filename, separate_suffix(filename)[0] + '_info.txt',
                      separate_suffix(filename)[0] + '_info.pydict'):
        try:
            if os.path.isfile(filename_):
                os.remove(filename_)
            return True
        except OSError as err:
            print('file could not be deleted:', filename_, err)
            return False



# image cropping functions
def crop_list(list, crop=(0, 0)):
    if crop[1] == 0: crop = crop[0], None
    return list[crop[0]:crop[1]]

def crop_1D(image, crop=(0, 0)):
    check_crops(len(image), crop)
    if crop[1] == 0: crop = crop[0], None
    return image[crop[0]:crop[1]]

def crop_2D(image, ycrop=(0, 0), xcrop=(0, 0)):
    check_crops(image.shape, ycrop, xcrop)
    if ycrop[1] == 0: ycrop = ycrop[0], None
    if xcrop[1] == 0: xcrop = xcrop[0], None
    return image[ycrop[0]:ycrop[1], xcrop[0]:xcrop[1]]

def crop_3D(volume, zcrop=(0, 0), ycrop=(0, 0), xcrop=(0, 0)):
    check_crops(volume.shape, zcrop, ycrop, xcrop)
    if zcrop[1] == 0: zcrop = zcrop[0], None
    if ycrop[1] == 0: ycrop = ycrop[0], None
    if xcrop[1] == 0: xcrop = xcrop[0], None
    return volume[zcrop[0]:zcrop[1], ycrop[0]:ycrop[1], xcrop[0]:xcrop[1]]


def get_cropped_shape_1D(length, crop=(0, 0)):
    if crop[1] <= 0:
        substract = crop[0] - crop[1]  # sum of two positive contributions
    else:
        substract = length + crop[0] - crop[1]  # difference
    return length - substract

def get_cropped_shape_2D(image_shape, ycrop=(0, 0), xcrop=(0, 0)):
    substract = zeros(2, int)
    for axis, crop in enumerate((ycrop, xcrop)):
        if crop[1] <= 0:
            substract[axis] = crop[0] - crop[1]  # sum of two positive contributions
        else:
            substract[axis] = image_shape[axis] + crop[0] - crop[1]  # difference
    return image_shape - substract

def get_cropped_shape_3D(volume_shape, zcrop=(0, 0), ycrop=(0, 0), xcrop=(0, 0)):
    substract = zeros(3, int)
    for axis, crop in enumerate((zcrop, ycrop, xcrop)):
        if crop[1] <= 0:
            substract[axis] = crop[0] - crop[1]  # sum of two positive contributions
        else:
            substract[axis] = volume_shape[axis] + crop[0] - crop[1]  # difference
    return volume_shape - substract


def get_uncropped_shape_1D(length, crop=(0, 0)):
    if crop[1] <= 0:
        addition = crop[1] - crop[0] # sum of two positive contributions
    else:
        addition = length + crop[0] - crop[1]  # difference
    return length + addition

def get_uncropped_shape_2D(image_shape, ycrop=(0, 0), xcrop=(0, 0)):
    addition = zeros(2, int)
    for axis, crop in enumerate((ycrop, xcrop)):
        if crop[1] <= 0:
            addition[axis] = crop[0] - crop[1]  # sum of two positive contributions
        else:
            addition[axis] = image_shape[axis] + crop[0] - crop[1]  # difference
    return image_shape + addition

def get_uncropped_shape_3D(volume_shape, zcrop=(0, 0), ycrop=(0, 0), xcrop=(0, 0)):
    addition = zeros(3, int)
    for axis, crop in enumerate((zcrop, ycrop, xcrop)):
        if crop[1] <= 0:
            addition[axis] = crop[0] - crop[1]  # sum of two positive contributions
        else:
            addition[axis] = volume_shape[axis] + crop[0] - crop[1]  # difference
    return volume_shape + addition


def check_crops(shape, *crops):
    try:
        for axis, crop in enumerate(crops):
            if crop[1] > 0:
                assert crop[0] < crop[1], 'negative crop range'
            if not crop[0] == crop[1] == 0:
                #print(crop, shape[axis])
                assert crop[0] != crop[1], 'empty crop result'
            #print("check crops", get_cropped_shape_1D(shape[axis], crop), shape, crops)
            assert get_cropped_shape_1D(shape[axis], crop) > 0, 'cropping is larger than axis length'
    except TypeError:
        assert get_cropped_shape_1D(shape, crops[0]) > 0, 'cropping is larger than axis length'

def get_positive_crops(shape_, **crops):
    new_crops = dict()
    for k, length in enumerate(shape_):
        new_crops[axisnames[k]] = crops[axisnames[k]][0], crops[axisnames[k]][1] if crops[axisnames[k]][1] > 0 else length + crops[axisnames[k]][1]
    return new_crops

def get_crops_1D(len_large, len_small, center=None, corner=None, enforce_valid=True):
    if enforce_valid: assert len_large >= len_large
    if enforce_valid: assert center is not None or corner is not None
    if corner is None:
        half_diff = (len_large - len_small) // 2
        if enforce_valid: assert center <= half_diff
        lower_index = half_diff + center
    else:
        diff = len_large - len_small
        if enforce_valid: assert corner <= diff
        lower_index = corner
    upper_index = lower_index + len_small
    return dict(crop=(int(lower_index), int(upper_index)))

def get_crops_2D(shape_large, shape_small, center=None, corner=None):
    shape_large_arr, shape_small_arr  = array(shape_large, dtype=int64), array(shape_small, dtype=int64)
    assert all(greater_equal(shape_large_arr, shape_small_arr)), 'shape_large must be larger than shape_small'
    assert center is not None or corner is not None
    if corner is None:
        center_arr = array(center, dtype=int64)
        half_diffs = (shape_large_arr - shape_small_arr) // 2
        assert all(less_equal(center_arr, half_diffs)), 'center must be smaller than shape diffs/2'
        lower_indices = half_diffs + center_arr
    else:
        diffs = (shape_large_arr - shape_small_arr)
        assert all(less_equal(array(corner), diffs)), 'corner must be smaller than shape diffs'
        lower_indices = array(corner)
    upper_indices = lower_indices + shape_small_arr
    return dict(ycrop=(int(lower_indices[0]), int(upper_indices[0])),
                xcrop=(int(lower_indices[1]), int(upper_indices[1])))

def get_crops_3D(shape_large, shape_small, center=None, corner=None):
    shape_large_arr, shape_small_arr  = array(shape_large, dtype=int64), array(shape_small, dtype=int64)

    assert all(greater_equal(shape_large_arr, shape_small_arr)), 'shape_large must be larger than shape_small'
    assert center is not None or corner is not None
    if corner is None:
        center_arr = array(center, dtype=int64)
        half_diffs = (shape_large_arr - shape_small_arr) // 2
        assert all(less_equal(center_arr, half_diffs)), 'center must be smaller than shape diffs/2'
        lower_indices = half_diffs + center_arr
    else:
        diffs = (shape_large_arr - shape_small_arr)
        assert all(less_equal(array(corner), diffs)), 'corner must be smaller than shape diffs'
        lower_indices = array(corner)
    upper_indices = lower_indices + shape_small_arr
    return dict(zcrop=(int(lower_indices[0]), int(upper_indices[0])),
                ycrop=(int(lower_indices[1]), int(upper_indices[1])),
                xcrop=(int(lower_indices[2]), int(upper_indices[2])))

def get_center_range(shape_large, shape_small):
    shape_large_arr, shape_small_arr = array(shape_large, dtype=int64), array(shape_small, dtype=int64)
    assert all(greater_equal(shape_large_arr, shape_small_arr)), 'shape_large must be larger than shape_small'
    return (shape_large_arr - shape_small_arr) // 2

def get_identical_crops_for_padding(length):
    return dict(zcrop=(length, -length), ycrop=(length, -length), xcrop=(length, -length))


# file path modification functions
def separate_suffix(filename):
    split_list = filename.split('.')
    if len(split_list) > 1:
        suffix = split_list[-1]
        return filename[:-(len(suffix)+1)], suffix
    else:
        return filename, ''

def replace_suffix(filename, suffix):
    first_part, old_suffix = separate_suffix(filename)
    if len(old_suffix) > 4: # the thing after the dot is not a file ending
        first_part += "." + old_suffix
    if suffix is None:
        return os.path.normpath(first_part)
    else:
        return os.path.normpath(first_part + '.' + suffix)

def modify_path(path, suffix=None, before='', after=''):
    folder, filename = os.path.split(path)
    stem, old_suffix = separate_suffix(filename)
    if suffix is None:
        suffix = old_suffix
    suffix_append = '.' + suffix if suffix != '' else ''
    return os.path.normpath(pjoin(folder, before + stem + after + suffix_append))

# hashing
def partial_dict_copy(input_dict, keys):
    new_dict = dict()
    for key in input_dict:
        if key in keys:
            new_dict[key] = input_dict[key]
    return new_dict

def generate_hash_from_dict(input_dict, excluded_keys=(), included_keys=None, maximum_array_size=10, diagnostic=False):
    # warning: not all entries of array are included for arrays > maximum_array_size [MB]!
    hash_bytes = bytes()
    hash_bytes += add_dict_bytes(input_dict, excluded_keys, included_keys, maximum_array_size)
    if diagnostic:
        generate_hash_from_dict.hash_bytes = hash_bytes
    return hashlib.md5(hash_bytes).hexdigest()

def add_dict_bytes(input_dict, excluded_keys=(), included_keys=None, maximum_array_size=1):
    hash_bytes = bytes()
    if included_keys is None:
        included_keys = input_dict.keys()
    for key in sorted(included_keys):
        if key not in excluded_keys:
            hash_bytes += bytes(key, encoding='utf-8')
            if hasattr(input_dict[key], "keys"):
                hash_bytes += add_dict_bytes(input_dict[key], maximum_array_size=maximum_array_size)
            else:
                try:  # for numpy arrays
                    hash_bytes += stride_to_size(input_dict[key], maximum_array_size).tobytes()
                except AttributeError:
                    if iterable(input_dict[key]) and not type(input_dict[key]) is str:
                        hash_bytes += bytes(str(tuple(input_dict[key])), encoding='utf-8')
                    else:
                        hash_bytes += bytes(str(input_dict[key]), encoding='utf-8')
    return hash_bytes


def strided(ndarray, stride=1):
    try:
        stride_slice = ndarray.ndim*(slice(None, None, int(stride)),)
    except TypeError:
        assert len(stride) == ndarray.ndim; 'stride must be a tuple of length ndim'
        stride_slice = tuple(slice(None, None, s) for s in stride)
    return ndarray[stride_slice]

def stride_to_size(ndarray, max_size):
    size = array_size(ndarray)
    if size > max_size:
        stride = int(ceil((size/max_size)**(1/ndarray.ndim)))
        return strided(ndarray, stride)
    else:
        return ndarray

def array_size(ndarray, units_1024_exp=2):
    # units_1024_exp is 2 fo MB, 3 for GB, ...
    return prod(ndarray.shape)*ndarray.dtype.itemsize/1024**units_1024_exp


==> anc/image.py <==
''' functions for image processing

written by Maximilian Ullherr, maximilian.ullherr@physik.uni-wuerzburg.de, Lehrstuhl fuer Roentgenmikroskopie/Universitaet Wuerzburg, Josef-Martin-Weg 63, 97074 Wuerzburg, Germany

License for this code:

Copyright 2019 Universitaet Wuerzburg

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following disclaimer in the documentation and/or other materials provided with the distribution.

3. Neither the name of the copyright holder nor the names of its contributors may be used to endorse or promote products derived from this software without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
'''
version = 1, 0
version_str = f'v{".".join([str(v) for v in version])}'
version_date = '2019-02-28'

import os, numpy as np
from numpy import *
from scipy.ndimage import median_filter, gaussian_filter1d
try:
    import pyfftw
    pyfftw.interfaces.cache.enable()
    pyfftw.interfaces.cache.set_keepalive_time(15)
    FFT_THREADS = os.cpu_count()
except ImportError:
    pyfftw = None


# ======= Fourier filter and transform =======
class FourierFilterer:
    planner_effort = 'FFTW_ESTIMATE'
    _cache_u_radial = True

    def __init__(self, shape, dtype='f8', pad_length=0, pad_mode='reflect', pad_constant_value=0.0):
        '''
        compute fourier transforms and filters in 1-3 dimensions

        :param shape:           shape of the array
        :param dtype:
        :param pad_length:
        :param pad_mode:
        :param pad_constant_value:
        '''

        self._use_fftw = pyfftw is not None
        self._input_shape = np.array(shape)
        self._fft_shape = tuple([self._get_fast_fft_length(k + 2 * pad_length) for k in self._input_shape])
        self._get_pad_lengths()
        self.arr = np.zeros(self._fft_shape, dtype) + pad_constant_value
        self.pad_mode = pad_mode
        self._u_radial = None


    # padding methods
    @staticmethod
    def _get_fast_fft_length(min_length, other_radices=(3, 5), min_2pot=3):
        '''
        chooses the fft size as a multiple of 2, 3, and 5 to make use of the fft implementation radices
        gives very reliable fft speeds typically up to 2x faster than computing the original shape
        this usually makes some padding necessary

        the observed speed gain in extreme cases is 40x (very slow fft on the original shape)(22, 508, 700)
        only for 'FFTW_ESTIMATE' -- using this method makes 'FFTW_MEASURE' unnecessary

        note that a rfft is only valid if the length of the last axis is an even number,
        which this function automatically enforces

        :param min_length:      actual length of the image
        :param other_radices:   fft radices implemented (in addition to 2)
        :param min_2pot:        minimum exponent for radix 2 (default: use multiple of 8 to increase speed)
        :return:
        '''
        max_length = 2**int(np.ceil(np.log2(min_length)+1))
        radix_conributions = []
        radix_conributions.append(2 ** np.arange(min_2pot, int(np.log(max_length) / np.log(2)) + 1))
        for k, radix in enumerate(other_radices):
            radix_conributions.append(radix ** np.arange(0, int(np.log(max_length / 2 ** min_2pot) / np.log(radix)) + 1))

        n = 1 + len(other_radices)
        all_sizes = np.prod([radix_conributions[k][PowerSpectrumCalculator._nd_newaxis_other(k, n)] for k in np.arange(n)]).astype('i8')
        all_sizes = all_sizes[np.logical_and(np.greater_equal(all_sizes, min_length), np.less_equal(all_sizes, max_length))]
        return all_sizes.min()

    @staticmethod
    def _nd_newaxis_other(k, ndim):
        return tuple(slice(None) if m == k else np.newaxis for m in np.arange(ndim))

    @staticmethod
    def _slice_invert(val):
        if val == 0:
            return None
        elif val is not None:
            return -val
        else:
            return val

    def _get_pad_lengths(self):
        self.pad_lengths = []
        for k in range(len(self._input_shape)):
            before = (self._fft_shape[k] - self._input_shape[k]) // 2
            after = self._fft_shape[k] - self._input_shape[k] - before
            self.pad_lengths.append((before, after))
        self.pad_slices = tuple(slice(tup[0], self._slice_invert(tup[1])) for tup in self.pad_lengths)

    def _pad(self, arr_in, for_power_spectrum=False):
        if self.pad_mode == 'constant':
            self._pad_constant(arr_in)
        elif self.pad_mode == 'reflect':
            self._pad_reflect(arr_in)
        else:
            raise ValueError(f'invalid pad mode: {self.pad_mode}')


    def _pad_constant(self, arr_in):
        self.arr[self.pad_slices] = arr_in

    def _pad_reflect(self, arr_in):
        self.arr[self.pad_slices] = arr_in

        for axis in np.arange(arr_in.ndim):
            if self.pad_lengths[axis][0] > 0:
                pad_before = min(self.pad_lengths[axis][0], arr_in.shape[axis] - 1)
                rest_before = self.pad_lengths[axis][0] - pad_before
                self._copy_range(self.arr, axis, (self.pad_lengths[axis][0] + 1, self.pad_lengths[axis][0] + pad_before + 1),
                                 (rest_before, pad_before + rest_before), True)

            if self.pad_lengths[axis][1] > 0:
                pad_after = min(self.pad_lengths[axis][1], arr_in.shape[axis] - 1)
                rest_after = self.pad_lengths[axis][1] - pad_after
                self._copy_range(self.arr, axis, (-pad_after - self.pad_lengths[axis][1] - 1, -self.pad_lengths[axis][1] - 1),
                                 (-pad_after - rest_after, None if rest_after == 0 else -rest_after), True)

    @staticmethod
    def _copy_range(arr, axis=0, range_r=(None, None), range_w=(None, None), invert_read=False):
        all_slice = slice(None, None)
        slices_r = tuple(all_slice if k != axis else slice(range_r[0], range_r[1]) for k in range(arr.ndim))
        slices_w = tuple(all_slice if k != axis else slice(range_w[0], range_w[1]) for k in range(arr.ndim))

        if invert_read:
            invert_slice = tuple(all_slice if k != axis else slice(None, None, -1) for k in range(arr.ndim))
            arr[slices_w] = arr[slices_r][invert_slice]
        else:
            arr[slices_w] = arr[slices_r]

    def _assert_shape(self, arr):
        if np.any(arr.shape != self._input_shape):
            raise ValueError(f'array has invalid shape {arr.shape}, must be {self._input_shape}')

    def _unpad(self, arr):
        return arr[self.pad_slices]

    # fft functions
    def rfftn(self, arr, for_power_spectrum=False):
        self._assert_shape(arr)
        self._pad(arr, for_power_spectrum=for_power_spectrum)
        if self._use_fftw:
            result_ft = pyfftw.interfaces.numpy_fft.rfftn(self.arr, threads=FFT_THREADS,
                                                          planner_effort=self.planner_effort)
        else:
            result_ft = np.fft.rfftn(self.arr)
        return result_ft

    def irfftn(self, arr_ft):
        if self._use_fftw:
            result = pyfftw.interfaces.numpy_fft.irfftn(arr_ft, threads=FFT_THREADS,
                                                        planner_effort=self.planner_effort)
        else:
            result = np.fft.irfftn(arr_ft)
        return self._unpad(result)

    def apply_filter(self, arr, filter):
        arr_ft = self.rfftn(arr)
        arr_ft *= filter
        return self.irfftn(arr_ft)

    # spatial frequency functions
    def u_axes(self):
        if len(self._fft_shape) == 3:
            u_z = np.fft.fftfreq(self._fft_shape[0])[:, np.newaxis, np.newaxis]
            u_y = np.fft.fftfreq(self._fft_shape[1])[np.newaxis, :, np.newaxis]
            u_x = np.fft.rfftfreq(self._fft_shape[2])[np.newaxis, np.newaxis, :]
            return u_z, u_y, u_x
        if len(self._fft_shape) == 2:
            u_y = np.fft.fftfreq(self._fft_shape[0])[:, np.newaxis]
            u_x = np.fft.rfftfreq(self._fft_shape[1])[np.newaxis, :]
            return u_y, u_x
        elif len(self._fft_shape) == 1:
            u_x = np.fft.rfftfreq(self._fft_shape[0])
            return u_x
        else:
            raise ValueError('invalid self.shape: {}'.format(self._fft_shape))

    def _radial_fcoord(self):
        spatial_frequency_axes = self.u_axes()
        if len(spatial_frequency_axes) == 3:
            u_radial = spatial_frequency_axes[0] ** 2 + spatial_frequency_axes[1] ** 2 + spatial_frequency_axes[2] ** 2
        elif len(spatial_frequency_axes) == 2:
            u_radial = spatial_frequency_axes[0]**2 + spatial_frequency_axes[1]**2
        else:
            u_radial = np.abs(spatial_frequency_axes)**2
        np.sqrt(u_radial, out=u_radial)
        return u_radial

    @property
    def u_radial(self):
        if self._cache_u_radial:
            if self._u_radial is None:
                self._u_radial = self._radial_fcoord()
            return self._u_radial
        else:
            return self._radial_fcoord()

    @staticmethod
    def MTF_gauss(coords, sigma):
        return np.exp(-2 * np.pi ** 2 * coords ** 2 * sigma ** 2 * np.sign(sigma))


# ======= power spectrum calculation =======
class PowerSpectrumCalculator(FourierFilterer):
    def __init__(self, shape, pixel_size=1.0, zero_length=16):
        '''
        compute power spectra of n-dimensional images

        especially suited for 2D and 3D images

        windowing is done via a smoothed mask, which wastes little image area but has suboptimal precision properties

        precision at lower frequencies is bad due to the windowing used

        :param shape:       shape of the image
        :param pixel_size:  sampling distance of the image
        :param zero_length: length from the outside in that is set to zero (smoothed)
        '''
        super().__init__(shape, dtype='f8', pad_mode='constant', pad_constant_value=0.0)
        self.pixel_size = pixel_size
        self.zero_length = zero_length
        self._make_window()

    def _make_window(self):
        # a zero_length of 8 will produce a noticeable but small numerical error
        # a zero_length of 16 or larger produces no significant numerical errors (gaussian with std of >= 4 pixels)
        if self.zero_length < 16: print('warning: zero_length is too short')
        min_imshape = min(self._input_shape)
        if min_imshape < 32:
            raise AssertionError('images must be larger then the zero area of the window')
        elif min_imshape < 64:
            self.zero_length = min_imshape // 4

        window_func = np.zeros(self._input_shape, dtype='f4')
        window_func[len(self._input_shape) * (slice(self.zero_length, -self.zero_length),)] = 1.

        gauss_blur_filter = self.MTF_gauss(self._radial_fcoord(), self.zero_length / 4)
        self.window_func = self.irfftn(gauss_blur_filter*self.rfftn(window_func)).astype('f4')  # no padding required due to image contents being zero at the edges
        self.window_norm = self.pixel_size**len(self._input_shape)/np.sum(self.window_func ** 2)

    def _pad(self, arr_in, for_power_spectrum=False):
        super()._pad(arr_in)

        if for_power_spectrum:
            self.arr[self.pad_slices] -= np.mean(self.arr[self.pad_slices])
            self.arr[self.pad_slices] *= self.window_func

    def power_spectrum(self, image: np.ndarray, shift=False):
        '''
        compute a power spectrum from an n-dimensional image

        :param image:   n-dimensional image
        :param shift:   use np.fft.fftshift on the result
        :return:        power spectrum shaped as the rfftn result
        '''

        fourier_transformed = self.rfftn(image, for_power_spectrum=True)
        if shift:
            fourier_transformed = np.fft.fftshift(fourier_transformed, axes=0)

        power_spectrum = fourier_transformed.real ** 2
        power_spectrum += fourier_transformed.imag ** 2
        power_spectrum *= self.window_norm
        return power_spectrum

    def auto_nbins(self):
        return int(25 + np.sqrt(max(self.u_radial.shape)))

    # radially averaged power spectra
    @staticmethod
    def average_fourier_function(frequency_coord, fourier_function, nbins='auto',
                                 exclude_average=True, smooth=False):
        ''' average a fourier space function over coordinates (e.g. radial frequency coords)

        :param frequency_coord:     radially symmetric spatial frequency coordinate of shape (N, M, ...)
        :param fourier_function:    fourier function (e.g. power spectrum) of shape (N, M, ...)
        :param nbins:               number of bins or 'auto' (default)
        :param exclude_average:     exclude the images average from the binning (True by default, strongly recommended)
        :param smooth:              smooth the spectrum
        :return:                    bin_edges (shape=nbins+1), radially_averaged_power_spectrum (shape=nbins),
                                    number of averaged values per bin (shape=nbins)
        '''
        if exclude_average:
            vrange = (1e-6, 0.5)
        else:
            vrange = (0, 0.5)
        if nbins == 'auto':
            nbins = int(25 + np.sqrt(max(frequency_coord.shape)))

        norm_hist, bin_edges = np.histogram(frequency_coord, nbins, range=vrange)
        hist, bin_edges = np.histogram(frequency_coord, nbins, range=vrange,
                                       weights=fourier_function)
        binned_spectrum = hist / np.fmax(norm_hist, 1)

        if norm_hist[0] == 0:
            bin_edges = bin_edges[1:]
            binned_spectrum = binned_spectrum[1:]
            norm_hist = norm_hist[1:]

        if smooth:
            binned_spectrum = median_filter(binned_spectrum, 3, mode='nearest')
            binned_spectrum = gaussian_filter1d(binned_spectrum, 0.5, mode='nearest')

        return bin_edges, binned_spectrum, norm_hist

    def radial_power_spectrum(self, image: np.ndarray, nbins='auto'):
        if nbins == 'auto':
            nbins = self.auto_nbins()

        PS = self.power_spectrum(image)
        bin_edges, radial_spectrum, norm_hist = self.average_fourier_function(self.u_radial, PS, nbins)

        return self.bin_edges_to_bin_centers(bin_edges), radial_spectrum

    def radial_power_spectrum_avg(self, images: np.ndarray, nbins:(str, int)='auto'):
        if nbins == 'auto':
            nbins = self.auto_nbins()

        for k, image in enumerate(images):
            if k == 0:
                PS_mean = self.power_spectrum(image)
            else:
                PS_mean += self.power_spectrum(image)
        PS_mean /= images.shape[0]

        bin_edges, radial_spectrum, norm_hist = self.average_fourier_function(self.u_radial, PS_mean, nbins)
        return self.bin_edges_to_bin_centers(bin_edges), radial_spectrum

    @staticmethod
    def bin_edges_to_bin_centers(bin_edges):
            bin_vals = np.zeros(len(bin_edges) - 1)
            for i in np.arange(len(bin_edges) - 1):
                bin_vals[i] = (bin_edges[i] + bin_edges[i + 1]) / 2
            return bin_vals


# ======= Fourier filter kernel models =======
def MTF_exp(coords, mu):
    return exp(-coords*mu*2*pi)


def MTF_gauss(coords, sigma):
    return exp(-2*pi**2*coords**2*sigma**2*sign(sigma))


def MTF_sinc(coords, width):
    return sinc(coords*width)


# ======= image scaling =======
def bin_down_1d_arr(arr: ndarray, scale_factor: int):
    if scale_factor == 1:
        return arr
    else:
        downscaled = None
        stop = arr.shape[0] - arr.shape[0] % scale_factor
        for start in range(scale_factor):
            if downscaled is None:
                downscaled = copy(arr[start:stop:scale_factor])
            else:
                downscaled += arr[start:stop:scale_factor]
        downscaled /= scale_factor
        return downscaled


def bin_down_image(image: ndarray, scale_factor: int):
    if image.dtype != float32:
        image = image.astype("f4")
    if scale_factor == 1:
        return image
    else:
        downscaled = None
        stops = asarray(image.shape) - asarray(image.shape) % scale_factor
        for y_start in range(scale_factor):
            for x_start in range(scale_factor):
                if downscaled is None:
                    downscaled = copy(image[y_start:stops[0]:scale_factor, x_start:stops[1]:scale_factor])
                else:
                    downscaled += image[y_start:stops[0]:scale_factor, x_start:stops[1]:scale_factor]
        downscaled /= scale_factor**2
        return downscaled


def bin_down_volume(volume: ndarray, scale_factor: int):
    if scale_factor == 1:
        return volume
    else:
        downscaled = None
        stops = asarray(volume.shape) - asarray(volume.shape) % scale_factor
        for z_start in range(scale_factor):
            for y_start in range(scale_factor):
                for x_start in range(scale_factor):
                    if downscaled is None:
                        downscaled = copy(volume[z_start:stops[0]:scale_factor, y_start:stops[1]:scale_factor, x_start:stops[2]:scale_factor])
                    else:
                        downscaled += volume[z_start:stops[0]:scale_factor, y_start:stops[1]:scale_factor, x_start:stops[2]:scale_factor]
        downscaled /= scale_factor**3
        return downscaled

==> anc/license.txt <==
Copyright 2019 Universitaet Wuerzburg

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following disclaimer in the documentation and/or other materials provided with the distribution.

3. Neither the name of the copyright holder nor the names of its contributors may be used to endorse or promote products derived from this software without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE. 


==> anc/morphology.py <==
''' volume image morphology functions
written by Maximilian Ullherr, maximilian.ullherr@physik.uni-wuerzburg.de, Lehrstuhl fuer Roentgenmikroskopie/Universitaet Wuerzburg, Josef-Martin-Weg 63, 97074 Wuerzburg, Germany

License for this code:

Copyright 2019 Universitaet Wuerzburg

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following disclaimer in the documentation and/or other materials provided with the distribution.

3. Neither the name of the copyright holder nor the names of its contributors may be used to endorse or promote products derived from this software without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
'''

import numpy as np, gc
from scipy import ndimage

verbose = False

def subdivide_objects(mask, dt, throat_step_size=1, min_object_diff=1, min_object_fract=1.2,
                      min_marker_size=5, iterations=50, dt_scale=1):
    div_step_vals = mask.astype('u1')  # contains marker classes,
    # the number signifies the iteration step at which the final subdivision happened
    statistics_text = ''

    iter_index = 0; iteration_stable = False
    while iter_index < iterations + 1:
        iter_index += 1
        iter_labels = (div_step_vals == iter_index).astype('i4')  # this is the mask, for in-place
        mask_mean = np.mean(iter_labels)
        iter_number_objects = ndimage.label(iter_labels, output=iter_labels)
        gc.collect()

        iter_view_slices = ndimage.find_objects(iter_labels)
        if iter_index < 10:
            min_throat_radius = (throat_step_size * iter_index) * dt_scale
        else:
            min_throat_radius = (throat_step_size * iter_index * np.exp((iter_index - 10) / 20)) * dt_scale
        min_object_radius = min_throat_radius * min_object_fract + min_object_diff * dt_scale

        text = 'iter: {} statistics, mask fraction: {:.5g}, min_throat_radius: {:.2f}; min_object_radius: {:.2f}'.format(
            iter_index, mask_mean, min_throat_radius / dt_scale, min_object_radius / dt_scale)
        if verbose: print(text)
        statistics_text += text + '\n'

        has_subdiv = 0
        for index, view_slice in enumerate(iter_view_slices):
            labels_view = iter_labels[view_slice]
            object_mask = (labels_view == (index + 1))

            local_subdiv = subdivide_one_object(dt[view_slice], object_mask, iter_index + 1,
                                                min_throat_radius, min_object_radius,
                                                min_marker_size)

            if local_subdiv is not False:
                div_step_vals[view_slice][object_mask] = local_subdiv[object_mask]
                has_subdiv += 1

            del local_subdiv, object_mask, labels_view
            if index % 1000 == 0:
                gc.collect()

        del iter_labels; gc.collect()

        mask = (div_step_vals == iter_index).astype('i4')
        p_number1 = ndimage.label(mask, output=mask)
        del mask
        if has_subdiv:
            mask = (div_step_vals == (iter_index + 1)).astype('i4')
            p_number2 = ndimage.label(mask, output=mask)
            del mask
        else:
            p_number2 = 0

        text = 'number of particles, original: {}, kept: {}, subdivided: {} into: {}'.format(
            iter_number_objects, p_number1, has_subdiv, p_number2)
        if verbose: print(text)
        statistics_text += text + '\n'

        if not has_subdiv:
            iteration_stable = True
            break

    labels = (div_step_vals > 0).astype('i4')
    number_objects = ndimage.label(labels, output=labels)
    text = ('final number of objects: {} {}'.format(number_objects, ('(with iteration stable)' if iteration_stable else '')))
    if verbose: print(text)
    statistics_text += text + '\n'
    return labels, statistics_text, number_objects


def subdivide_one_object(local_dt, local_mask, next_iter_index, min_throat_radius, min_object_radius, min_marker_size):
    div_mask = (local_dt * local_mask) > min_throat_radius
    if np.sum(div_mask) == 0:
        return False
    div_labels, number_div = ndimage.label(div_mask)
    div_slices = ndimage.find_objects(div_labels)

    local_subdiv = np.zeros_like(local_mask, dtype='u1')
    has_valid_divisions = 0

    for index, div_slice in enumerate(div_slices):
        div_object_mask = (div_labels[div_slice] == (index + 1))

        shrinked_sum = np.sum(local_dt[div_slice][div_object_mask] > min_object_radius)
        if shrinked_sum > min_marker_size:
            has_valid_divisions += 1
            local_subdiv[div_slice][div_object_mask] = next_iter_index
            #if verbose: print('local_subdiv[div_slice][div_object_mask].shape', local_subdiv[div_slice][div_object_mask].shape)

    if has_valid_divisions > 0:  # return subdivision result
        return local_subdiv
    else:  # protect small particles
        return False

==> anc/notebook.py <==
''' functions for use in jupyter notebooks

written by Maximilian Ullherr, maximilian.ullherr@physik.uni-wuerzburg.de, Lehrstuhl fuer Roentgenmikroskopie/Universitaet Wuerzburg, Josef-Martin-Weg 63, 97074 Wuerzburg, Germany

License for this code:

Copyright 2019 Universitaet Wuerzburg

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following disclaimer in the documentation and/or other materials provided with the distribution.

3. Neither the name of the copyright holder nor the names of its contributors may be used to endorse or promote products derived from this software without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
'''
version = 1, 0
version_str = f'v{".".join([str(v) for v in version])}'
version_date = '2019-02-28'

import numpy as np
import matplotlib.pyplot as plt

RETURN_FIGS = True


def show_image(image, title=None, figsize=None, vrange=None, perc_val=(0.2, 99.8), return_fig=True):
    if figsize is None:
        figsize = 12, 12*image.shape[1]/image.shape[0]
    fig, ax = plt.subplots(1, 1, figsize=figsize)
    if vrange is None:
        vrange = np.nanpercentile(image, perc_val)
    ax.imshow(image, cmap=plt.cm.gray, interpolation='none', vmin=vrange[0], vmax=vrange[1])
    if title is not None: ax.set_title(title)
    ax.axis('off')
    if RETURN_FIGS and return_fig:
        return fig


def show_images(images, titles=None, max_ncols=3, figsize=(12, None), vrange=None, vranges=None,
                scale_individually=True, perc_val=(0.2, 99,8), return_fig=True):
    nrows, ncols = (len(images) - 1) // max_ncols + 1, min(len(images), max_ncols)
    autoscale =  vrange is None
    fig, axes = plt.subplots(nrows=nrows, ncols=ncols, subplot_kw=dict(frame_on=False))
    if figsize[0] is not None:
        fig.set_figwidth(figsize[0])
    if figsize[0] is not None and figsize[1] is None:
        fig.set_figheight(figsize[0]/nrows*ncols)
    elif figsize[1] is not None:
        fig.set_figheight(figsize[1])
    if not scale_individually and autoscale:
        vrange = np.nanpercentile(np.hstack(images), perc_val)
    if nrows == 1 or ncols == 1:
        for image_index, image in enumerate(images):
            if vranges is not None:
                if vranges[image_index] is not None:
                    vrange = vranges[image_index]
            elif scale_individually and autoscale:
                vrange = np.nanpercentile(image, perc_val)
            axes[image_index].imshow(image, cmap=plt.cm.gray, interpolation='none', vmin=vrange[0], vmax=vrange[1])
            axes[image_index].axis('off')
            if titles is not None: axes[image_index].set_title(titles[image_index])
    else:
        for row_index in np.arange(nrows):
            for col_index in np.arange(ncols):
                image_index = max_ncols*row_index + col_index
                if image_index < len(images):
                    image = images[image_index]
                    if vranges is not None:
                        if vranges[image_index] is not None:
                            vrange = vranges[image_index]
                    elif scale_individually and autoscale:
                        vrange = np.nanpercentile(image, perc_val)
                    axes[row_index, col_index].imshow(image, cmap=plt.cm.gray, interpolation='none', vmin=vrange[0], vmax=vrange[1])
                    axes[row_index, col_index].axis('off')
                    if titles is not None: axes[row_index, col_index].set_title(titles[image_index])
                    axes[row_index, col_index].set_axis_off()
    if RETURN_FIGS and return_fig:
        return fig


def str_to_tex(text): # converts strings for tex plotting in matplotlib
    new_text = ''
    for letter in text:
        if letter in ('_', '%'):
            new_text += '\\'
        new_text += letter
    return new_text

==> anc/result_cache.py <==
''' intermediate results caching functions

use example is in ball_phantom_evaluation.py or ball_phantom_evaluation-simulation.ipynb

intended use from a jupyter notebook:
variant A): call: result_cache.enable_cache('[cache directory]')
            to clear cache: result_cache.clear_cache()
variant B): result_cache.enable_temporary_cache()
            is cleared automatically on a clean interpreter exit (but not when Python crashes)

if no cache is enabled, Data.load() will always raise the NoData exception

use:
from pyEXT import result_cache
result_cache.enable_cache('[cache directory]')

# there can be an arbitrary number of Data objects, but they should have different names (first argument)
cached_data = result_cache.Data('example', param1, param2=param2)  # all parameters/data which influence the result must be args
try:
    # Variant 1:
    arr = cached_data.load()
    # Variant 2:
    arr1, arr2 = cached_data.load()
    # Variant 3:
    arr1, arr2, kwargs = cached_data.load()  # returns kwargs dict here
    param1 = kwargs['param1']

except result_cache.NoData:
    # === compute result here ===
    # Variant 1:
    cached_data.save(data)
    # Variant 2:
    cached_data.save(arr1, arr2)
    # Variant 3:
    cached_data.save(arr1, arr2, param1=param1)  # pass parameters as kwargs here

# when the evaluation is finished
result_cache.clear_cache()

end use

written by Maximilian Ullherr, maximilian.ullherr@physik.uni-wuerzburg.de, Lehrstuhl fuer Roentgenmikroskopie/Universitaet Wuerzburg, Josef-Martin-Weg 63, 97074 Wuerzburg, Germany

License for this code:

Copyright 2019 Universitaet Wuerzburg

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following disclaimer in the documentation and/or other materials provided with the distribution.

3. Neither the name of the copyright holder nor the names of its contributors may be used to endorse or promote products derived from this software without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
'''

import numpy as np, shutil, os, glob, json, atexit, tempfile, hashlib, inspect

__all__ = []  # should not be used with import * (see the two lines below)
version_str = '' # must be overwritten by importing module (caches are only valid for the same evaluation code version)
default_cache_dir = None


class Data:
    def __init__(self, name, *args, function=None, cache_dir=None, **kwargs):
        ''' object representing a set of cached computation results

        WARNING: args and kwargs must include all arguments that influence the result,
        otherwise the there will be false cache hits: the retrieved cached result is incorrect for changed parameters

        Note: caching speed (hash computation) is roughly 1 GB/s on modern hardware for arrays in args/kwargs

        :param name:                short description for the contents
        :param args:                arguments that influence the result (can be ndarray)
        :param function:            if a callable is supplied here, its source code is added to the cache identifier hash
        :param cache_dir:           directory to save cache to
                                    WARNING: if this is None and default_cache_dir is None, no caching will be done!
        :param kwargs:              keyword arguments that influence the result (can be ndarray)
        '''
        self.identifier = name + '_' + self.hash_params(*args, function=function, **kwargs) + '_' + version_str
        if cache_dir is None and default_cache_dir is not None:
            self.cache_dir = default_cache_dir
        else:
            self.cache_dir = cache_dir

    @staticmethod
    def hash_params(*args, function=None, **kwargs):
        '''
        generate a caching hash for identifying a set of input parameters

        use this hash function only for caching of results, not in a security context!

        warning: not all entries of array are included for arrays > maximum_array_size [MB]!
                 it is intended to differentiate between very different input data
                 large arrays where few values are different may get the same hash
                 this behaviour can be disabled by setting maximum_array_size large enough (at the cost of performance)

        :param function:            if a callable is supplied here, its source code is added to the hash
        :param kwargs:              the arguments for the hash
        :return:
        '''
        if function is not None:
            kwargs['function'] = inspect.getsource(function)

        data_hash = hashlib.sha1()
        for arg in args:
            Data.add_obj_to_hash(data_hash, arg)

        Data.add_dict_to_hash(data_hash, kwargs)
        return data_hash.hexdigest()

    @staticmethod
    def add_dict_to_hash(data_hash, kwargs):
        for key in sorted(kwargs.keys()):
            data_hash.update(bytes(key, encoding='utf-8'))
            Data.add_obj_to_hash(data_hash, kwargs[key])

    @staticmethod
    def add_obj_to_hash(data_hash, item):
        if hasattr(item, "keys"):
            Data.add_dict_to_hash(data_hash, item)
        else:
            if issubclass(type(item), np.ndarray):
                if item.nbytes < 1024**2:
                    data_hash.update(item.tobytes())
                else:
                    data_hash.update(item.tobytes())
            else:
                if np.iterable(item) and not type(item) is str:
                    data_hash.update(bytes(str(tuple(item)), encoding='utf-8'))
                else:
                    data_hash.update(bytes(str(item), encoding='utf-8'))

    def save(self, *args, **kwargs):

        ''' save data to the caching directory, to be reloaded with load_data()

        :param args:            ndarrays to save as raw data
        :param kwargs:          parameters to save (item types should be in str, int, float, bool and short lists/dicts
                                with entries of the same type)
                                WARNING: ndarrays passed as kwarg will be saved to json, but restored as list; also this is slow
        :return:
        '''
        self.make_save_cache_dir()
        if self.cache_dir is not None:
            for k, arg in enumerate(args):
                assert issubclass(type(arg), np.ndarray), f'positional arguments must be of type ndarray, is {type(arg)}'
                raw_path = os.path.join(self.cache_dir, self.identifier + f'_{k}.raw')
                save_ndarray(raw_path, arg)

            if len(kwargs) > 0:
                json_str = json_encoder.encode(kwargs)
                save_path = os.path.join(self.cache_dir, self.identifier + '.json')
                with open(save_path, 'w') as file:
                    file.write(json_str)

            print(f'saved cached result to {os.path.join(self.cache_dir, self.identifier)}*')

    def load(self):
        ''' load data that may have been previously saved with save_data()

        kwargs put into save() are returned as a dict (last or only returned entry)

        if no cached data is found, this function simply returns None
        :return:                data saved before,
                                tuple with  (*args, kwargs) from save_data (kwargs entry is dropped if no kwargs were given)
        '''

        self.make_load_cache_dir()
        if self.cache_dir is not None:
            raws_path = os.path.join(self.cache_dir, self.identifier+'_0.raw')
            data = []
            if os.path.isfile(raws_path):
                k = 0
                while True:
                    raw_path = os.path.join(self.cache_dir, self.identifier+f'_{k}.raw')
                    if os.path.isfile(raw_path):
                        data.append(load_ndarray(raw_path)[0])
                        k += 1
                    else:
                        break

            dict_path = os.path.join(self.cache_dir, self.identifier + '.json')
            if os.path.isfile(dict_path):
                with open(dict_path, 'r') as file:
                    data.append(json.load(file))

            if len(data) > 0:
                print(f'loaded cached result from {os.path.join(self.cache_dir, self.identifier)}*')
                if len(data) == 1:
                    return data[0]
                else:
                    return tuple(data)

            else:
                raise NoData
        else:
            raise NoData

    def clear(self):
        ''' delete file for cached data
        :return:
        '''
        self.make_load_cache_dir()
        if self.cache_dir is not None:
            fnames = (os.path.join(self.cache_dir, self.identifier + '.raw'),
                      os.path.join(self.cache_dir, self.identifier + '.json'),
                      os.path.join(self.cache_dir, self.identifier + '_0.raw'))
            for fname in fnames:
                if os.path.isfile(fname):
                    os.remove(fname)

    def make_save_cache_dir(self):
        if self.cache_dir is None and default_cache_dir is not None:
            self.cache_dir = default_cache_dir
        if self.cache_dir is not None:
            if not os.path.isdir(self.cache_dir):
                os.makedirs(self.cache_dir, exist_ok=True)

    def make_load_cache_dir(self):
        if self.cache_dir is None:
            self.cache_dir = default_cache_dir


class NoData(Exception):
    pass


def enable_cache(cache_dir, clear_at_exit=False):
    ''' enable caching and set the default directory to cache_dir


    :param cache_dir:       this directory will be used if none is given to Data
    :param clear_at_exit:   remove cache directory at interpreter exit (not recommended, see clear_cache())
    :return:
    '''
    global default_cache_dir
    default_cache_dir = cache_dir
    print(f'caching of intermediate results enabled, default cache dir:\n{os.path.abspath(default_cache_dir)}')
    if clear_at_exit:
        answer = input(f'this will delete the cache directory "{os.path.abspath(default_cache_dir)}" on interpreter exit, continue? (y/n)')
        if answer == 'y':
            atexit.register(clear_cache, default_cache_dir, ask=False)


def clear_cache(cache_dir=None, ask=True):
    ''' clear the default cache or the given cache_dir


    :param cache_dir:   cache dir to delete, defaults to default_cache_dir
    :param ask:         confirm delete via user input()
    :return:
    '''
    if cache_dir is None:
        if default_cache_dir is None:
            return  # no default dir set, no cleanup necessary
        else:
            cache_dir = default_cache_dir
    if ask:
        answer = input(f'this will delete the cache directory "{os.path.abspath(cache_dir)}", continue? (y/n)')
    else:
        answer = 'y'
    if answer == 'y':
        if os.path.isdir(cache_dir):
            num_files = len(glob.glob(os.path.join(cache_dir, '*')))
            shutil.rmtree(cache_dir)
            print(f'success (caches directory deleted, {num_files} files)')
        else:
            print('success (caches directory does not exist)')
    else:
        print('canceled')


def enable_temporary_cache():
    ''' enable caching to a system-specific temporary directory
    is automatically deleted on a clean interpreter exit

    :return:
    '''
    global default_cache_dir
    default_cache_dir = tempfile.mkdtemp(suffix='_pyETX_results_cache')
    atexit.register(clear_cache, default_cache_dir, ask=False)
    print(f'caching of intermediate results enabled, default cache dir:\n{os.path.abspath(default_cache_dir)}\ncache will be cleared on interpreter exit')


def clear_orphaned_temporary_caches(include_active=False):
    raise NotImplementedError


# ===== helpers =====
class ExtendedJSONEncoder(json.JSONEncoder):
    def default(self, o):
        if np.iterable(o) or type(o) is np.ndarray:
            return list(o)
        elif issubclass(o.__class__, (dict,)):
            return dict(**o)
        else:
            try:  # conversion from numpy numbers
                kind = o.dtype.kind
                if kind in ('i', 'u'):
                    return int(o)
                elif kind in ('S', 'U'):
                    return str(o)
                else:
                    return float(o)
            except (ValueError, TypeError):
                return json.JSONEncoder.default(self, o)


def dict_bytes(input_dict, excluded_keys=(), included_keys=None, maximum_array_size=100):
    hash_bytes = bytes()
    if included_keys is None:
        included_keys = input_dict.keys()
    for key in sorted(included_keys):
        if key not in excluded_keys:
            hash_bytes += bytes(key, encoding='utf-8')
            if hasattr(input_dict[key], "keys"):
                hash_bytes += dict_bytes(input_dict[key], maximum_array_size=maximum_array_size)
            else:
                try:  # for numpy arrays
                    hash_bytes += stride_to_size(input_dict[key], maximum_array_size).tobytes()
                except AttributeError:
                    if np.iterable(input_dict[key]) and not type(input_dict[key]) is str:
                        hash_bytes += bytes(str(tuple(input_dict[key])), encoding='utf-8')
                    else:
                        hash_bytes += bytes(str(input_dict[key]), encoding='utf-8')
    return hash_bytes


def strided(ndarray, stride=1):
    try:
        stride_slice = ndarray.ndim*(slice(None, None, int(stride)),)
    except TypeError:
        assert len(stride) == ndarray.ndim; 'stride must be a tuple of length ndim'
        stride_slice = tuple(slice(None, None, s) for s in stride)
    return ndarray[stride_slice]


def stride_to_size(ndarray, max_size):
    size = array_size(ndarray)
    if size > max_size:
        stride = int(np.ceil((size/max_size)**(1/ndarray.ndim)))
        return strided(ndarray, stride)
    else:
        return ndarray

def press_arr_to_bytes(arr, max_size):
    stride = arr.nbytes//(max_size*1024**2) + 1
    arr_flat = arr.flat
    pressed_len = len(arr_flat)//stride
    new_arr = np.zeros(pressed_len, arr.dtype)
    for k in range(stride):
        new_arr += arr_flat[k::stride][:pressed_len]
    print(f'pressed arr from size {arr.nbytes/1024**2:.2f} to {new_arr.nbytes/1024**2:.2f} MB')
    return new_arr.tobytes()




def array_size(ndarray, units_1024_exp=2):
    # units_1024_exp is 2 fo MB, 3 for GB, ...
    return np.prod(ndarray.shape)*ndarray.dtype.itemsize/1024**units_1024_exp


json_encoder = ExtendedJSONEncoder()


# array save/load functions (for 3D arrays, the format is identical to ImagesReader and ImagesWriter)
def save_ndarray(fname:str, arr:np.ndarray, info:dict=None):
    json_data = dict()
    if info is not None:
        json_data.update(info)
    json_data['shape'] = arr.shape # info entry may be overwritten
    json_data['dtype'] = arr.dtype.str
    with open(replace_suffix(fname, 'info'), 'w') as file:
        json.dump(json_data, file, sort_keys=True, indent=4)
    arr.tofile(fname)


def load_ndarray(fname:str):
    with open(replace_suffix(fname, 'info'), 'r') as file:
        arr_info = json.load(file)
    arr_info.setdefault('info', {})

    return np.fromfile(fname, arr_info['dtype'], count=np.prod(arr_info['shape'])).reshape(arr_info['shape']), arr_info['info']


def separate_suffix(filename):
    split_list = filename.split('.')
    if len(split_list) > 1:
        suffix = split_list[-1]
        return filename[:-(len(suffix)+1)], suffix
    else:
        return filename, ''


def replace_suffix(filename, suffix):
    first_part, old_suffix = separate_suffix(filename)
    if len(old_suffix) > 4: # the thing after the dot is not a file ending
        first_part += "." + old_suffix
    if suffix is None:
        return os.path.normpath(first_part)
    else:
        return os.path.normpath(first_part + '.' + suffix)


